Natural Compression for Distributed Deep Learning

Modern deep learning models are often trained in parallel over a collection of distributed machines to reduce training time. In such settings, communication of model updates among machines becomes a significant performance bottleneck and various lossy update compression techniques have been proposed to alleviate this problem. In this work, we introduce a new, simple yet theoretically and practically effective compression technique: natural compression (NC). Our technique is applied individually to all entries of the to-be-compressed update vector and works by randomized rounding to the nearest (negative or positive) power of two, which can be computed in a "natural" way by ignoring the mantissa. We show that compared to no compression, NC increases the second moment of the compressed vector by not more than the tiny factor $\frac{9}{8}$, which means that the effect of NC on the convergence speed of popular training algorithms, such as distributed SGD, is negligible. However, the communications savings enabled by NC are substantial, leading to $3$-$4\times$ improvement in overall theoretical running time. For applications requiring more aggressive compression, we generalize NC to natural dithering, which we prove is exponentially better than the common random dithering technique. Our compression operators can be used on their own or in combination with existing operators for a more aggressive combined effect and offer new state-of-the-art both in theory and practice.

==> dist_plots-intml/.ipynb_checkpoints/train_loss_with_epochs-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import warnings\n",
    "import math\n",
    "import re\n",
    "from collections import OrderedDict\n",
    "from operator import add"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "ROOT_FOLDER=''\n",
    "plt.style.use('seaborn-talk')\n",
    "SCATTER_SIZE = 50\n",
    "FONT_SIZE = 18\n",
    "matplotlib.rc('xtick', labelsize=FONT_SIZE)\n",
    "matplotlib.rc('ytick', labelsize=FONT_SIZE)\n",
    "matplotlib.rcParams.update({'font.size': FONT_SIZE})\n",
    "# colors = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']\n",
    "colors = {\n",
    "    'intml':'#377eb8',\n",
    "    'intml/':'#3773b8',\n",
    "    'intml-rounding/':'#ff7f0e',\n",
    "    'intml-rounding':'#ff7f0e',\n",
    "    'nccl':'#4daf4a',\n",
    "    'switchml':'#d62728',\n",
    "    'switchml_4core/':'#d62728'\n",
    "}\n",
    "legends = {\n",
    "    'intml':r'${C_{\\rm nat}}$',\n",
    "    'intml/':r'${C_{\\rm nat}}$',\n",
    "    'intml-rounding':r'${C_{\\rm nat}}$ deterministic',\n",
    "    'intml-rounding/':r'${C_{\\rm nat}}$ deterministic',\n",
    "    'nccl':'No Compression',\n",
    "    'switchml':'In-Network\\nAggregation',\n",
    "    'switchml_4core/':'In-Network\\nAggregation'\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Train loss wrt epochs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# AlexNet Batch size 256 CIFAR10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_alexnet_256\n",
      "cifar10_final/nccl_8_node_cifar10_alexnet_256\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"alexnet_256\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 32\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::4]\n",
    "        epochs = epochs[::4]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "# plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# AlexNet Batch size 512 CIFAR10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_alexnet_512\n",
      "cifar10_final/nccl_8_node_cifar10_alexnet_512\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"alexnet_512\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 64\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::4]\n",
    "        epochs = epochs[::4]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "# plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# AlexNet Batch Size 1024"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_alexnet_1024\n",
      "cifar10_final/nccl_8_node_cifar10_alexnet_1024\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"alexnet_1024\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 128\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::4]\n",
    "        epochs = epochs[::4]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "# plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ResNet20 CIFAR10 SGD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_resnet20\n",
      "cifar10_final/nccl_8_node_cifar10_resnet20\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"resnet20\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 16\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::8]\n",
    "        epochs = epochs[::8]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "# plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ResNet44 CIFAR10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_resnet44\n",
      "cifar10_final/nccl_8_node_cifar10_resnet44\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"resnet44\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 32\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::4]\n",
    "        epochs = epochs[::4]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "# plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ResNet56 CIFAR10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_resnet56\n",
      "cifar10_final/nccl_8_node_cifar10_resnet56\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"resnet56\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 32\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::4]\n",
    "        epochs = epochs[::4]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "# plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ResNET110 CIFAR10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_resnet110_1\n",
      "cifar10_final/nccl_8_node_cifar10_resnet110_1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"resnet110_1\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 32\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::4]\n",
    "        epochs = epochs[::4]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "# plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# DENSENET40 K12 CIFAR10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cifar10_final/intml_8_node_cifar10_densenet40_k12\n",
      "cifar10_final/nccl_8_node_cifar10_densenet40_k12\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "# ax1=plt.subplot(2, 2, 1)\n",
    "# ax2=plt.subplot(2, 2, 2)\n",
    "ax1=plt.subplot(1,1,1)\n",
    "folder=\"cifar10_final/\"\n",
    "dataset = \"cifar10\"\n",
    "# for model in [\"alexnet\", \"resnet20\", \"resnet56\"]:\n",
    "model = \"densenet40_k12\" # \"alexnet_256\", \"alexnet_512\", \"alexnet_1024\", \"resnet20\", \"resnet56\", \"resnet110\", \"densenet40_k12\"\n",
    "num_train_images = 50000\n",
    "num_workers = 8\n",
    "batch_size = 8\n",
    "global_batch_size = num_workers*batch_size\n",
    "iter_per_epoch = float(num_train_images)/float(global_batch_size)\n",
    "maxt = {}\n",
    "ARROWWIDTH = 2\n",
    "ARROW_Y = {\n",
    "    'intml':0.6,\n",
    "    'intml-rounding':0.65\n",
    "}\n",
    "TEXT_ARROW_OFFSET = -0.08\n",
    "FASTERFONTSIZE = 12\n",
    "for method in [\"intml\", \"nccl\"]:#\"intml-rounding\", \"nccl\"]:#, \"switchml\"]:\n",
    "    fname = folder+method+\"_8_node_\"+dataset+\"_\"+model\n",
    "    with open(fname, \"r\") as f:\n",
    "        lines = [line for line in f]\n",
    "        print(fname)\n",
    "        loss = [[] for i in range(num_workers)]\n",
    "        bitmap = [[] for i in range(num_workers)] \n",
    "        epochs=[]\n",
    "        for line in lines:\n",
    "            if \"Running evaluation\" in line and \"[1,0]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    epochs.append(float(float(s[5])/iter_per_epoch))\n",
    "                    #print(float(float(s[5])/iter_per_epoch))\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,0]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[0].append(float(s[9]))\n",
    "                        bitmap[0].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[0].append(float(0))\n",
    "                        bitmap[0].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "            for i in range(1,num_workers):\n",
    "                if \"Running evaluation\" in line and \"[1,\"+str(i)+\"]\" in line:\n",
    "                    s = re.split(r'\\s|\\[',line)\n",
    "                    cur_index = lines.index(line)\n",
    "                    cur_line = lines[cur_index]\n",
    "                    while ((\"jitter\" not in cur_line) or (\"[1,\"+str(i)+\"]\" not in cur_line)):\n",
    "                        cur_line = lines[cur_index]\n",
    "                        cur_index += 1\n",
    "                    s = re.split(r'\\s|\\[', cur_line)\n",
    "                    if(len(s)==13):\n",
    "                        loss[i].append(float(s[9]))\n",
    "                        bitmap[i].append(float(1))\n",
    "                        #print(float(s[9]))\n",
    "                        #print(cur_line)\n",
    "                    else:\n",
    "                        loss[i].append(float(0))\n",
    "                        bitmap[i].append(float(0))\n",
    "                        #print(cur_line)\n",
    "            \n",
    "        bitmap_sum = [sum(x) for x in zip(*bitmap)]\n",
    "        #print(bitmap_sum)\n",
    "        loss_sum = [sum(x) for x in zip(*loss)]\n",
    "        loss_avg = [i/j for i, j in zip(loss_sum, bitmap_sum)]\n",
    "        loss_avg = loss_avg[::16]\n",
    "        epochs = epochs[::16]\n",
    "        ax1.plot(epochs, loss_avg, '-', linewidth=1, label=legends[method], color=colors[method])  \n",
    "        ax1.set_xlabel(\"Epochs\", fontsize=FONT_SIZE)\n",
    "        ax1.set_ylabel(\"Training loss\", fontsize=FONT_SIZE)\n",
    "        #ax1.set_ylim()\n",
    "        ax1.set_xticks(np.arange(0, max(epochs)+10,40))\n",
    "        ax1.legend(frameon=False, fontsize=FONT_SIZE)\n",
    "                        \n",
    "#plt.tight_layout()\n",
    "#plt.savefig(model+\"_\"+dataset+\"_trainloss.pdf\", transparent=False, bbox_inches=\"tight\")\n",
    "plt.show()            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    " "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> dist_plots-intml/NCF/.ipynb_checkpoints/NCF-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import warnings\n",
    "import math\n",
    "import re\n",
    "from collections import OrderedDict\n",
    "from operator import add"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "ROOT_FOLDER=''\n",
    "plt.style.use('seaborn-talk')\n",
    "SCATTER_SIZE = 50\n",
    "FONT_SIZE = 18\n",
    "matplotlib.rc('xtick', labelsize=FONT_SIZE)\n",
    "matplotlib.rc('ytick', labelsize=FONT_SIZE)\n",
    "matplotlib.rcParams.update({'font.size': FONT_SIZE})\n",
    "# colors = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']\n",
    "colors = {\n",
    "    'intml':'#377eb8',\n",
    "    'intml/':'#3773b8',\n",
    "    'intml-rounding/':'#ff7f0e',\n",
    "    'intml-rounding':'#ff7f0e',\n",
    "    'nccl':'#4daf4a',\n",
    "    'switchml':'#d62728',\n",
    "    'switchml_4core/':'#d62728'\n",
    "}\n",
    "legends = {\n",
    "    'intml':r'${C_{\\rm nat}}$',\n",
    "    'intml/':r'${C_{\\rm nat}}$',\n",
    "    'intml-rounding':r'${C_{\\rm nat}}$ deterministic',\n",
    "    'intml-rounding/':r'${C_{\\rm nat}}$ deterministic',\n",
    "    'nccl':'No Compression',\n",
    "    'switchml':'In-Network\\nAggregation',\n",
    "    'switchml_4core/':'In-Network\\nAggregation'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "nonedf = pd.read_excel(r'none.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "intmldf = pd.read_excel(r'intml.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th>_step</th>\n",
       "      <th>_runtime</th>\n",
       "      <th>Test loss</th>\n",
       "      <th>_timestamp</th>\n",
       "      <th>Test hit rate</th>\n",
       "      <th>Test train epoch time</th>\n",
       "      <th>Test train throughput</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>94</th>\n",
       "      <td>94</td>\n",
       "      <td>94</td>\n",
       "      <td>28.080098</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.873423</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>191</th>\n",
       "      <td>191</td>\n",
       "      <td>191</td>\n",
       "      <td>41.164082</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.904421</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>288</th>\n",
       "      <td>288</td>\n",
       "      <td>288</td>\n",
       "      <td>53.019427</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.924321</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>385</th>\n",
       "      <td>385</td>\n",
       "      <td>385</td>\n",
       "      <td>66.007903</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.941224</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>482</th>\n",
       "      <td>482</td>\n",
       "      <td>482</td>\n",
       "      <td>80.583491</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.946669</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>579</th>\n",
       "      <td>579</td>\n",
       "      <td>579</td>\n",
       "      <td>93.538331</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.944142</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>676</th>\n",
       "      <td>676</td>\n",
       "      <td>676</td>\n",
       "      <td>105.314339</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.945571</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>773</th>\n",
       "      <td>773</td>\n",
       "      <td>773</td>\n",
       "      <td>118.278962</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.950727</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>870</th>\n",
       "      <td>870</td>\n",
       "      <td>870</td>\n",
       "      <td>130.287901</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.945521</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>967</th>\n",
       "      <td>967</td>\n",
       "      <td>967</td>\n",
       "      <td>144.052609</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956005</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1064</th>\n",
       "      <td>1064</td>\n",
       "      <td>1064</td>\n",
       "      <td>155.559305</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.954135</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1161</th>\n",
       "      <td>1161</td>\n",
       "      <td>1161</td>\n",
       "      <td>168.981032</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956922</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1258</th>\n",
       "      <td>1258</td>\n",
       "      <td>1258</td>\n",
       "      <td>181.073263</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.955962</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1355</th>\n",
       "      <td>1355</td>\n",
       "      <td>1355</td>\n",
       "      <td>193.379739</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.951377</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1452</th>\n",
       "      <td>1452</td>\n",
       "      <td>1452</td>\n",
       "      <td>205.872386</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956373</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1549</th>\n",
       "      <td>1549</td>\n",
       "      <td>1549</td>\n",
       "      <td>219.899103</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.957622</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1646</th>\n",
       "      <td>1646</td>\n",
       "      <td>1646</td>\n",
       "      <td>231.877013</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.953095</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1743</th>\n",
       "      <td>1743</td>\n",
       "      <td>1743</td>\n",
       "      <td>244.436492</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.958402</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1840</th>\n",
       "      <td>1840</td>\n",
       "      <td>1840</td>\n",
       "      <td>256.348650</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.958633</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1937</th>\n",
       "      <td>1937</td>\n",
       "      <td>1937</td>\n",
       "      <td>269.337387</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956431</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Unnamed: 0  _step    _runtime  Test loss    _timestamp  Test hit rate  \\\n",
       "94            94     94   28.080098        NaN  1.599611e+09       0.873423   \n",
       "191          191    191   41.164082        NaN  1.599611e+09       0.904421   \n",
       "288          288    288   53.019427        NaN  1.599611e+09       0.924321   \n",
       "385          385    385   66.007903        NaN  1.599611e+09       0.941224   \n",
       "482          482    482   80.583491        NaN  1.599611e+09       0.946669   \n",
       "579          579    579   93.538331        NaN  1.599611e+09       0.944142   \n",
       "676          676    676  105.314339        NaN  1.599611e+09       0.945571   \n",
       "773          773    773  118.278962        NaN  1.599611e+09       0.950727   \n",
       "870          870    870  130.287901        NaN  1.599611e+09       0.945521   \n",
       "967          967    967  144.052609        NaN  1.599611e+09       0.956005   \n",
       "1064        1064   1064  155.559305        NaN  1.599611e+09       0.954135   \n",
       "1161        1161   1161  168.981032        NaN  1.599611e+09       0.956922   \n",
       "1258        1258   1258  181.073263        NaN  1.599611e+09       0.955962   \n",
       "1355        1355   1355  193.379739        NaN  1.599611e+09       0.951377   \n",
       "1452        1452   1452  205.872386        NaN  1.599611e+09       0.956373   \n",
       "1549        1549   1549  219.899103        NaN  1.599611e+09       0.957622   \n",
       "1646        1646   1646  231.877013        NaN  1.599611e+09       0.953095   \n",
       "1743        1743   1743  244.436492        NaN  1.599611e+09       0.958402   \n",
       "1840        1840   1840  256.348650        NaN  1.599611e+09       0.958633   \n",
       "1937        1937   1937  269.337387        NaN  1.599611e+09       0.956431   \n",
       "\n",
       "      Test train epoch time  Test train throughput  \n",
       "94                      NaN                    NaN  \n",
       "191                     NaN                    NaN  \n",
       "288                     NaN                    NaN  \n",
       "385                     NaN                    NaN  \n",
       "482                     NaN                    NaN  \n",
       "579                     NaN                    NaN  \n",
       "676                     NaN                    NaN  \n",
       "773                     NaN                    NaN  \n",
       "870                     NaN                    NaN  \n",
       "967                     NaN                    NaN  \n",
       "1064                    NaN                    NaN  \n",
       "1161                    NaN                    NaN  \n",
       "1258                    NaN                    NaN  \n",
       "1355                    NaN                    NaN  \n",
       "1452                    NaN                    NaN  \n",
       "1549                    NaN                    NaN  \n",
       "1646                    NaN                    NaN  \n",
       "1743                    NaN                    NaN  \n",
       "1840                    NaN                    NaN  \n",
       "1937                    NaN                    NaN  "
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nonedf[nonedf['Test hit rate'].notnull()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th>_step</th>\n",
       "      <th>_runtime</th>\n",
       "      <th>Test loss</th>\n",
       "      <th>_timestamp</th>\n",
       "      <th>Test hit rate</th>\n",
       "      <th>Test train epoch time</th>\n",
       "      <th>Test train throughput</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>15.327552</td>\n",
       "      <td>0.661432</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>15.646305</td>\n",
       "      <td>0.710204</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>15.730458</td>\n",
       "      <td>0.775512</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>15.845870</td>\n",
       "      <td>0.891382</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>15.963088</td>\n",
       "      <td>1.102514</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>16.054566</td>\n",
       "      <td>1.372083</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6</td>\n",
       "      <td>6</td>\n",
       "      <td>16.169914</td>\n",
       "      <td>1.136684</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "      <td>16.316602</td>\n",
       "      <td>1.013138</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>8</td>\n",
       "      <td>8</td>\n",
       "      <td>16.780248</td>\n",
       "      <td>0.930296</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>9</td>\n",
       "      <td>9</td>\n",
       "      <td>16.937398</td>\n",
       "      <td>0.889632</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>10</td>\n",
       "      <td>10</td>\n",
       "      <td>17.055417</td>\n",
       "      <td>0.843144</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>11</td>\n",
       "      <td>11</td>\n",
       "      <td>17.189799</td>\n",
       "      <td>0.801743</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>12</td>\n",
       "      <td>12</td>\n",
       "      <td>17.566197</td>\n",
       "      <td>0.670870</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>13</td>\n",
       "      <td>13</td>\n",
       "      <td>17.694036</td>\n",
       "      <td>0.771792</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>14</td>\n",
       "      <td>14</td>\n",
       "      <td>17.795267</td>\n",
       "      <td>0.461890</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>15</td>\n",
       "      <td>15</td>\n",
       "      <td>17.916423</td>\n",
       "      <td>0.686869</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>16</td>\n",
       "      <td>16</td>\n",
       "      <td>18.001406</td>\n",
       "      <td>0.541218</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>17</td>\n",
       "      <td>17</td>\n",
       "      <td>18.108741</td>\n",
       "      <td>0.628605</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>18</td>\n",
       "      <td>18</td>\n",
       "      <td>18.207345</td>\n",
       "      <td>0.507295</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "      <td>18.608760</td>\n",
       "      <td>0.777126</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>20</td>\n",
       "      <td>20</td>\n",
       "      <td>18.943475</td>\n",
       "      <td>0.457371</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>21</td>\n",
       "      <td>21</td>\n",
       "      <td>19.077172</td>\n",
       "      <td>0.636850</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>22</td>\n",
       "      <td>22</td>\n",
       "      <td>19.191365</td>\n",
       "      <td>0.569608</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>23</td>\n",
       "      <td>23</td>\n",
       "      <td>19.652014</td>\n",
       "      <td>0.575194</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>24</td>\n",
       "      <td>24</td>\n",
       "      <td>19.859504</td>\n",
       "      <td>0.573735</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>20.004949</td>\n",
       "      <td>0.644953</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>26</td>\n",
       "      <td>26</td>\n",
       "      <td>20.131200</td>\n",
       "      <td>0.525650</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>27</td>\n",
       "      <td>27</td>\n",
       "      <td>20.307706</td>\n",
       "      <td>0.664133</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>28</td>\n",
       "      <td>28</td>\n",
       "      <td>20.470718</td>\n",
       "      <td>0.471253</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>29</td>\n",
       "      <td>29</td>\n",
       "      <td>20.610082</td>\n",
       "      <td>0.685644</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1907</th>\n",
       "      <td>1907</td>\n",
       "      <td>1907</td>\n",
       "      <td>264.657259</td>\n",
       "      <td>0.308760</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1908</th>\n",
       "      <td>1908</td>\n",
       "      <td>1908</td>\n",
       "      <td>264.768454</td>\n",
       "      <td>0.256600</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1909</th>\n",
       "      <td>1909</td>\n",
       "      <td>1909</td>\n",
       "      <td>264.872072</td>\n",
       "      <td>0.306787</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1910</th>\n",
       "      <td>1910</td>\n",
       "      <td>1910</td>\n",
       "      <td>264.966990</td>\n",
       "      <td>0.282786</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1911</th>\n",
       "      <td>1911</td>\n",
       "      <td>1911</td>\n",
       "      <td>265.089773</td>\n",
       "      <td>0.284602</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1912</th>\n",
       "      <td>1912</td>\n",
       "      <td>1912</td>\n",
       "      <td>265.200308</td>\n",
       "      <td>0.286049</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1913</th>\n",
       "      <td>1913</td>\n",
       "      <td>1913</td>\n",
       "      <td>265.306373</td>\n",
       "      <td>0.291117</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1914</th>\n",
       "      <td>1914</td>\n",
       "      <td>1914</td>\n",
       "      <td>265.408848</td>\n",
       "      <td>0.260348</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1915</th>\n",
       "      <td>1915</td>\n",
       "      <td>1915</td>\n",
       "      <td>265.510251</td>\n",
       "      <td>0.318010</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1916</th>\n",
       "      <td>1916</td>\n",
       "      <td>1916</td>\n",
       "      <td>265.594951</td>\n",
       "      <td>0.274216</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1917</th>\n",
       "      <td>1917</td>\n",
       "      <td>1917</td>\n",
       "      <td>265.751519</td>\n",
       "      <td>0.278396</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1918</th>\n",
       "      <td>1918</td>\n",
       "      <td>1918</td>\n",
       "      <td>265.852821</td>\n",
       "      <td>0.291889</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1919</th>\n",
       "      <td>1919</td>\n",
       "      <td>1919</td>\n",
       "      <td>265.997009</td>\n",
       "      <td>0.283773</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1920</th>\n",
       "      <td>1920</td>\n",
       "      <td>1920</td>\n",
       "      <td>266.102959</td>\n",
       "      <td>0.280031</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1921</th>\n",
       "      <td>1921</td>\n",
       "      <td>1921</td>\n",
       "      <td>266.205239</td>\n",
       "      <td>0.312344</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1922</th>\n",
       "      <td>1922</td>\n",
       "      <td>1922</td>\n",
       "      <td>266.297516</td>\n",
       "      <td>0.253473</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1923</th>\n",
       "      <td>1923</td>\n",
       "      <td>1923</td>\n",
       "      <td>266.411302</td>\n",
       "      <td>0.300967</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1924</th>\n",
       "      <td>1924</td>\n",
       "      <td>1924</td>\n",
       "      <td>266.513391</td>\n",
       "      <td>0.298374</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1925</th>\n",
       "      <td>1925</td>\n",
       "      <td>1925</td>\n",
       "      <td>266.602728</td>\n",
       "      <td>0.273990</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1926</th>\n",
       "      <td>1926</td>\n",
       "      <td>1926</td>\n",
       "      <td>266.711185</td>\n",
       "      <td>0.299862</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1927</th>\n",
       "      <td>1927</td>\n",
       "      <td>1927</td>\n",
       "      <td>266.818105</td>\n",
       "      <td>0.268373</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1928</th>\n",
       "      <td>1928</td>\n",
       "      <td>1928</td>\n",
       "      <td>266.936219</td>\n",
       "      <td>0.308900</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1929</th>\n",
       "      <td>1929</td>\n",
       "      <td>1929</td>\n",
       "      <td>267.039251</td>\n",
       "      <td>0.270749</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1930</th>\n",
       "      <td>1930</td>\n",
       "      <td>1930</td>\n",
       "      <td>267.136147</td>\n",
       "      <td>0.294516</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1931</th>\n",
       "      <td>1931</td>\n",
       "      <td>1931</td>\n",
       "      <td>267.303870</td>\n",
       "      <td>0.275880</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1932</th>\n",
       "      <td>1932</td>\n",
       "      <td>1932</td>\n",
       "      <td>267.409514</td>\n",
       "      <td>0.297953</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1933</th>\n",
       "      <td>1933</td>\n",
       "      <td>1933</td>\n",
       "      <td>267.512781</td>\n",
       "      <td>0.272806</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1934</th>\n",
       "      <td>1934</td>\n",
       "      <td>1934</td>\n",
       "      <td>267.605871</td>\n",
       "      <td>0.303927</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1935</th>\n",
       "      <td>1935</td>\n",
       "      <td>1935</td>\n",
       "      <td>268.212382</td>\n",
       "      <td>0.266979</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1936</th>\n",
       "      <td>1936</td>\n",
       "      <td>1936</td>\n",
       "      <td>268.671743</td>\n",
       "      <td>0.311819</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1880 rows × 8 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      Unnamed: 0  _step    _runtime  Test loss    _timestamp  Test hit rate  \\\n",
       "0              0      0   15.327552   0.661432  1.599611e+09            NaN   \n",
       "1              1      1   15.646305   0.710204  1.599611e+09            NaN   \n",
       "2              2      2   15.730458   0.775512  1.599611e+09            NaN   \n",
       "3              3      3   15.845870   0.891382  1.599611e+09            NaN   \n",
       "4              4      4   15.963088   1.102514  1.599611e+09            NaN   \n",
       "5              5      5   16.054566   1.372083  1.599611e+09            NaN   \n",
       "6              6      6   16.169914   1.136684  1.599611e+09            NaN   \n",
       "7              7      7   16.316602   1.013138  1.599611e+09            NaN   \n",
       "8              8      8   16.780248   0.930296  1.599611e+09            NaN   \n",
       "9              9      9   16.937398   0.889632  1.599611e+09            NaN   \n",
       "10            10     10   17.055417   0.843144  1.599611e+09            NaN   \n",
       "11            11     11   17.189799   0.801743  1.599611e+09            NaN   \n",
       "12            12     12   17.566197   0.670870  1.599611e+09            NaN   \n",
       "13            13     13   17.694036   0.771792  1.599611e+09            NaN   \n",
       "14            14     14   17.795267   0.461890  1.599611e+09            NaN   \n",
       "15            15     15   17.916423   0.686869  1.599611e+09            NaN   \n",
       "16            16     16   18.001406   0.541218  1.599611e+09            NaN   \n",
       "17            17     17   18.108741   0.628605  1.599611e+09            NaN   \n",
       "18            18     18   18.207345   0.507295  1.599611e+09            NaN   \n",
       "19            19     19   18.608760   0.777126  1.599611e+09            NaN   \n",
       "20            20     20   18.943475   0.457371  1.599611e+09            NaN   \n",
       "21            21     21   19.077172   0.636850  1.599611e+09            NaN   \n",
       "22            22     22   19.191365   0.569608  1.599611e+09            NaN   \n",
       "23            23     23   19.652014   0.575194  1.599611e+09            NaN   \n",
       "24            24     24   19.859504   0.573735  1.599611e+09            NaN   \n",
       "25            25     25   20.004949   0.644953  1.599611e+09            NaN   \n",
       "26            26     26   20.131200   0.525650  1.599611e+09            NaN   \n",
       "27            27     27   20.307706   0.664133  1.599611e+09            NaN   \n",
       "28            28     28   20.470718   0.471253  1.599611e+09            NaN   \n",
       "29            29     29   20.610082   0.685644  1.599611e+09            NaN   \n",
       "...          ...    ...         ...        ...           ...            ...   \n",
       "1907        1907   1907  264.657259   0.308760  1.599611e+09            NaN   \n",
       "1908        1908   1908  264.768454   0.256600  1.599611e+09            NaN   \n",
       "1909        1909   1909  264.872072   0.306787  1.599611e+09            NaN   \n",
       "1910        1910   1910  264.966990   0.282786  1.599611e+09            NaN   \n",
       "1911        1911   1911  265.089773   0.284602  1.599611e+09            NaN   \n",
       "1912        1912   1912  265.200308   0.286049  1.599611e+09            NaN   \n",
       "1913        1913   1913  265.306373   0.291117  1.599611e+09            NaN   \n",
       "1914        1914   1914  265.408848   0.260348  1.599611e+09            NaN   \n",
       "1915        1915   1915  265.510251   0.318010  1.599611e+09            NaN   \n",
       "1916        1916   1916  265.594951   0.274216  1.599611e+09            NaN   \n",
       "1917        1917   1917  265.751519   0.278396  1.599611e+09            NaN   \n",
       "1918        1918   1918  265.852821   0.291889  1.599611e+09            NaN   \n",
       "1919        1919   1919  265.997009   0.283773  1.599611e+09            NaN   \n",
       "1920        1920   1920  266.102959   0.280031  1.599611e+09            NaN   \n",
       "1921        1921   1921  266.205239   0.312344  1.599611e+09            NaN   \n",
       "1922        1922   1922  266.297516   0.253473  1.599611e+09            NaN   \n",
       "1923        1923   1923  266.411302   0.300967  1.599611e+09            NaN   \n",
       "1924        1924   1924  266.513391   0.298374  1.599611e+09            NaN   \n",
       "1925        1925   1925  266.602728   0.273990  1.599611e+09            NaN   \n",
       "1926        1926   1926  266.711185   0.299862  1.599611e+09            NaN   \n",
       "1927        1927   1927  266.818105   0.268373  1.599611e+09            NaN   \n",
       "1928        1928   1928  266.936219   0.308900  1.599611e+09            NaN   \n",
       "1929        1929   1929  267.039251   0.270749  1.599611e+09            NaN   \n",
       "1930        1930   1930  267.136147   0.294516  1.599611e+09            NaN   \n",
       "1931        1931   1931  267.303870   0.275880  1.599611e+09            NaN   \n",
       "1932        1932   1932  267.409514   0.297953  1.599611e+09            NaN   \n",
       "1933        1933   1933  267.512781   0.272806  1.599611e+09            NaN   \n",
       "1934        1934   1934  267.605871   0.303927  1.599611e+09            NaN   \n",
       "1935        1935   1935  268.212382   0.266979  1.599611e+09            NaN   \n",
       "1936        1936   1936  268.671743   0.311819  1.599611e+09            NaN   \n",
       "\n",
       "      Test train epoch time  Test train throughput  \n",
       "0                       NaN                    NaN  \n",
       "1                       NaN                    NaN  \n",
       "2                       NaN                    NaN  \n",
       "3                       NaN                    NaN  \n",
       "4                       NaN                    NaN  \n",
       "5                       NaN                    NaN  \n",
       "6                       NaN                    NaN  \n",
       "7                       NaN                    NaN  \n",
       "8                       NaN                    NaN  \n",
       "9                       NaN                    NaN  \n",
       "10                      NaN                    NaN  \n",
       "11                      NaN                    NaN  \n",
       "12                      NaN                    NaN  \n",
       "13                      NaN                    NaN  \n",
       "14                      NaN                    NaN  \n",
       "15                      NaN                    NaN  \n",
       "16                      NaN                    NaN  \n",
       "17                      NaN                    NaN  \n",
       "18                      NaN                    NaN  \n",
       "19                      NaN                    NaN  \n",
       "20                      NaN                    NaN  \n",
       "21                      NaN                    NaN  \n",
       "22                      NaN                    NaN  \n",
       "23                      NaN                    NaN  \n",
       "24                      NaN                    NaN  \n",
       "25                      NaN                    NaN  \n",
       "26                      NaN                    NaN  \n",
       "27                      NaN                    NaN  \n",
       "28                      NaN                    NaN  \n",
       "29                      NaN                    NaN  \n",
       "...                     ...                    ...  \n",
       "1907                    NaN                    NaN  \n",
       "1908                    NaN                    NaN  \n",
       "1909                    NaN                    NaN  \n",
       "1910                    NaN                    NaN  \n",
       "1911                    NaN                    NaN  \n",
       "1912                    NaN                    NaN  \n",
       "1913                    NaN                    NaN  \n",
       "1914                    NaN                    NaN  \n",
       "1915                    NaN                    NaN  \n",
       "1916                    NaN                    NaN  \n",
       "1917                    NaN                    NaN  \n",
       "1918                    NaN                    NaN  \n",
       "1919                    NaN                    NaN  \n",
       "1920                    NaN                    NaN  \n",
       "1921                    NaN                    NaN  \n",
       "1922                    NaN                    NaN  \n",
       "1923                    NaN                    NaN  \n",
       "1924                    NaN                    NaN  \n",
       "1925                    NaN                    NaN  \n",
       "1926                    NaN                    NaN  \n",
       "1927                    NaN                    NaN  \n",
       "1928                    NaN                    NaN  \n",
       "1929                    NaN                    NaN  \n",
       "1930                    NaN                    NaN  \n",
       "1931                    NaN                    NaN  \n",
       "1932                    NaN                    NaN  \n",
       "1933                    NaN                    NaN  \n",
       "1934                    NaN                    NaN  \n",
       "1935                    NaN                    NaN  \n",
       "1936                    NaN                    NaN  \n",
       "\n",
       "[1880 rows x 8 columns]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nonedf[nonedf['Test loss'].notnull()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th>_step</th>\n",
       "      <th>_runtime</th>\n",
       "      <th>Train loss</th>\n",
       "      <th>_timestamp</th>\n",
       "      <th>validation/throughput</th>\n",
       "      <th>train/throughput</th>\n",
       "      <th>hit rate</th>\n",
       "      <th>train/epoch time</th>\n",
       "      <th>validation/epoch time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>93</th>\n",
       "      <td>93</td>\n",
       "      <td>94</td>\n",
       "      <td>39.550379</td>\n",
       "      <td>0.567186</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.282039e+08</td>\n",
       "      <td>3.792690e+06</td>\n",
       "      <td>0.877452</td>\n",
       "      <td>26.184281</td>\n",
       "      <td>0.109106</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>187</th>\n",
       "      <td>187</td>\n",
       "      <td>188</td>\n",
       "      <td>65.495241</td>\n",
       "      <td>0.464091</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.906263e+08</td>\n",
       "      <td>3.837037e+06</td>\n",
       "      <td>0.904970</td>\n",
       "      <td>25.881651</td>\n",
       "      <td>0.073378</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>281</th>\n",
       "      <td>281</td>\n",
       "      <td>282</td>\n",
       "      <td>90.988820</td>\n",
       "      <td>0.345953</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.716930e+08</td>\n",
       "      <td>3.907019e+06</td>\n",
       "      <td>0.921195</td>\n",
       "      <td>25.418059</td>\n",
       "      <td>0.081470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>375</th>\n",
       "      <td>375</td>\n",
       "      <td>376</td>\n",
       "      <td>116.296699</td>\n",
       "      <td>0.401402</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.920201e+08</td>\n",
       "      <td>3.932814e+06</td>\n",
       "      <td>0.936242</td>\n",
       "      <td>25.251348</td>\n",
       "      <td>0.072845</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>469</th>\n",
       "      <td>469</td>\n",
       "      <td>470</td>\n",
       "      <td>141.612891</td>\n",
       "      <td>0.387603</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.718439e+08</td>\n",
       "      <td>3.940515e+06</td>\n",
       "      <td>0.942972</td>\n",
       "      <td>25.202000</td>\n",
       "      <td>0.081398</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>563</th>\n",
       "      <td>563</td>\n",
       "      <td>564</td>\n",
       "      <td>166.995147</td>\n",
       "      <td>0.330040</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.785528e+08</td>\n",
       "      <td>3.929361e+06</td>\n",
       "      <td>0.933188</td>\n",
       "      <td>25.273538</td>\n",
       "      <td>0.078340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>657</th>\n",
       "      <td>657</td>\n",
       "      <td>658</td>\n",
       "      <td>192.575849</td>\n",
       "      <td>0.411630</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.982143e+08</td>\n",
       "      <td>3.888742e+06</td>\n",
       "      <td>0.951449</td>\n",
       "      <td>25.537527</td>\n",
       "      <td>0.070569</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>751</th>\n",
       "      <td>751</td>\n",
       "      <td>752</td>\n",
       "      <td>218.072084</td>\n",
       "      <td>0.302396</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.788413e+08</td>\n",
       "      <td>3.905803e+06</td>\n",
       "      <td>0.946171</td>\n",
       "      <td>25.425975</td>\n",
       "      <td>0.078213</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>845</th>\n",
       "      <td>845</td>\n",
       "      <td>846</td>\n",
       "      <td>243.646919</td>\n",
       "      <td>0.312634</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.697787e+08</td>\n",
       "      <td>3.894316e+06</td>\n",
       "      <td>0.943311</td>\n",
       "      <td>25.500973</td>\n",
       "      <td>0.082388</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>939</th>\n",
       "      <td>939</td>\n",
       "      <td>940</td>\n",
       "      <td>269.099007</td>\n",
       "      <td>0.295222</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.587469e+08</td>\n",
       "      <td>3.914726e+06</td>\n",
       "      <td>0.948828</td>\n",
       "      <td>25.368024</td>\n",
       "      <td>0.088114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1033</th>\n",
       "      <td>1033</td>\n",
       "      <td>1034</td>\n",
       "      <td>294.760953</td>\n",
       "      <td>0.303964</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.758206e+08</td>\n",
       "      <td>3.891500e+06</td>\n",
       "      <td>0.948943</td>\n",
       "      <td>25.519430</td>\n",
       "      <td>0.079557</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1127</th>\n",
       "      <td>1127</td>\n",
       "      <td>1128</td>\n",
       "      <td>320.542846</td>\n",
       "      <td>0.296810</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.673070e+08</td>\n",
       "      <td>3.855847e+06</td>\n",
       "      <td>0.952308</td>\n",
       "      <td>25.755389</td>\n",
       "      <td>0.083606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1221</th>\n",
       "      <td>1221</td>\n",
       "      <td>1222</td>\n",
       "      <td>345.306767</td>\n",
       "      <td>0.293732</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.703169e+08</td>\n",
       "      <td>4.027467e+06</td>\n",
       "      <td>0.953081</td>\n",
       "      <td>24.657892</td>\n",
       "      <td>0.082128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1315</th>\n",
       "      <td>1315</td>\n",
       "      <td>1316</td>\n",
       "      <td>370.591070</td>\n",
       "      <td>0.319117</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.776053e+08</td>\n",
       "      <td>3.937423e+06</td>\n",
       "      <td>0.957355</td>\n",
       "      <td>25.221790</td>\n",
       "      <td>0.078758</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1409</th>\n",
       "      <td>1409</td>\n",
       "      <td>1410</td>\n",
       "      <td>396.079392</td>\n",
       "      <td>0.319158</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.723583e+08</td>\n",
       "      <td>3.908278e+06</td>\n",
       "      <td>0.956741</td>\n",
       "      <td>25.409871</td>\n",
       "      <td>0.081155</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1503</th>\n",
       "      <td>1503</td>\n",
       "      <td>1504</td>\n",
       "      <td>421.562249</td>\n",
       "      <td>0.312677</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.492593e+08</td>\n",
       "      <td>3.910838e+06</td>\n",
       "      <td>0.956843</td>\n",
       "      <td>25.393242</td>\n",
       "      <td>0.093715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1597</th>\n",
       "      <td>1597</td>\n",
       "      <td>1598</td>\n",
       "      <td>447.009524</td>\n",
       "      <td>0.312402</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.842083e+08</td>\n",
       "      <td>3.919281e+06</td>\n",
       "      <td>0.957095</td>\n",
       "      <td>25.338539</td>\n",
       "      <td>0.075935</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1691</th>\n",
       "      <td>1691</td>\n",
       "      <td>1692</td>\n",
       "      <td>472.886071</td>\n",
       "      <td>0.295022</td>\n",
       "      <td>1.601536e+09</td>\n",
       "      <td>1.835840e+08</td>\n",
       "      <td>3.841241e+06</td>\n",
       "      <td>0.957189</td>\n",
       "      <td>25.853326</td>\n",
       "      <td>0.076193</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1785</th>\n",
       "      <td>1785</td>\n",
       "      <td>1786</td>\n",
       "      <td>498.379953</td>\n",
       "      <td>0.282333</td>\n",
       "      <td>1.601536e+09</td>\n",
       "      <td>1.895173e+08</td>\n",
       "      <td>3.910768e+06</td>\n",
       "      <td>0.955297</td>\n",
       "      <td>25.393693</td>\n",
       "      <td>0.073807</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1879</th>\n",
       "      <td>1879</td>\n",
       "      <td>1880</td>\n",
       "      <td>523.456978</td>\n",
       "      <td>0.287117</td>\n",
       "      <td>1.601536e+09</td>\n",
       "      <td>2.011922e+08</td>\n",
       "      <td>3.967425e+06</td>\n",
       "      <td>0.954857</td>\n",
       "      <td>25.031056</td>\n",
       "      <td>0.069525</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Unnamed: 0  _step    _runtime  Train loss    _timestamp  \\\n",
       "93            93     94   39.550379    0.567186  1.601535e+09   \n",
       "187          187    188   65.495241    0.464091  1.601535e+09   \n",
       "281          281    282   90.988820    0.345953  1.601535e+09   \n",
       "375          375    376  116.296699    0.401402  1.601535e+09   \n",
       "469          469    470  141.612891    0.387603  1.601535e+09   \n",
       "563          563    564  166.995147    0.330040  1.601535e+09   \n",
       "657          657    658  192.575849    0.411630  1.601535e+09   \n",
       "751          751    752  218.072084    0.302396  1.601535e+09   \n",
       "845          845    846  243.646919    0.312634  1.601535e+09   \n",
       "939          939    940  269.099007    0.295222  1.601535e+09   \n",
       "1033        1033   1034  294.760953    0.303964  1.601535e+09   \n",
       "1127        1127   1128  320.542846    0.296810  1.601535e+09   \n",
       "1221        1221   1222  345.306767    0.293732  1.601535e+09   \n",
       "1315        1315   1316  370.591070    0.319117  1.601535e+09   \n",
       "1409        1409   1410  396.079392    0.319158  1.601535e+09   \n",
       "1503        1503   1504  421.562249    0.312677  1.601535e+09   \n",
       "1597        1597   1598  447.009524    0.312402  1.601535e+09   \n",
       "1691        1691   1692  472.886071    0.295022  1.601536e+09   \n",
       "1785        1785   1786  498.379953    0.282333  1.601536e+09   \n",
       "1879        1879   1880  523.456978    0.287117  1.601536e+09   \n",
       "\n",
       "      validation/throughput  train/throughput  hit rate  train/epoch time  \\\n",
       "93             1.282039e+08      3.792690e+06  0.877452         26.184281   \n",
       "187            1.906263e+08      3.837037e+06  0.904970         25.881651   \n",
       "281            1.716930e+08      3.907019e+06  0.921195         25.418059   \n",
       "375            1.920201e+08      3.932814e+06  0.936242         25.251348   \n",
       "469            1.718439e+08      3.940515e+06  0.942972         25.202000   \n",
       "563            1.785528e+08      3.929361e+06  0.933188         25.273538   \n",
       "657            1.982143e+08      3.888742e+06  0.951449         25.537527   \n",
       "751            1.788413e+08      3.905803e+06  0.946171         25.425975   \n",
       "845            1.697787e+08      3.894316e+06  0.943311         25.500973   \n",
       "939            1.587469e+08      3.914726e+06  0.948828         25.368024   \n",
       "1033           1.758206e+08      3.891500e+06  0.948943         25.519430   \n",
       "1127           1.673070e+08      3.855847e+06  0.952308         25.755389   \n",
       "1221           1.703169e+08      4.027467e+06  0.953081         24.657892   \n",
       "1315           1.776053e+08      3.937423e+06  0.957355         25.221790   \n",
       "1409           1.723583e+08      3.908278e+06  0.956741         25.409871   \n",
       "1503           1.492593e+08      3.910838e+06  0.956843         25.393242   \n",
       "1597           1.842083e+08      3.919281e+06  0.957095         25.338539   \n",
       "1691           1.835840e+08      3.841241e+06  0.957189         25.853326   \n",
       "1785           1.895173e+08      3.910768e+06  0.955297         25.393693   \n",
       "1879           2.011922e+08      3.967425e+06  0.954857         25.031056   \n",
       "\n",
       "      validation/epoch time  \n",
       "93                 0.109106  \n",
       "187                0.073378  \n",
       "281                0.081470  \n",
       "375                0.072845  \n",
       "469                0.081398  \n",
       "563                0.078340  \n",
       "657                0.070569  \n",
       "751                0.078213  \n",
       "845                0.082388  \n",
       "939                0.088114  \n",
       "1033               0.079557  \n",
       "1127               0.083606  \n",
       "1221               0.082128  \n",
       "1315               0.078758  \n",
       "1409               0.081155  \n",
       "1503               0.093715  \n",
       "1597               0.075935  \n",
       "1691               0.076193  \n",
       "1785               0.073807  \n",
       "1879               0.069525  "
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "intmldf[intmldf['hit rate'].notnull()][:20]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "intml_hr = intmldf[intmldf['hit rate'].notnull()][:20]['hit rate'].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "none_hr = nonedf[nonedf['Test hit rate'].notnull()]['Test hit rate'].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(20):\n",
    "    intml_hr[i] = intml_hr[i]*100\n",
    "    none_hr[i] = none_hr[i]*100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "steps_hr = [i*94-1 for i in range(1,21)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [],
   "source": [
    "intml_loss = intmldf[intmldf['Train loss'].notnull()]['Train loss'][:1880].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "none_loss = nonedf[nonedf['Test loss'].notnull()]['Test loss'].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "steps_loss = [i for i in range(1880)]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Test Hit rate vs steps plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "ax = plt.subplot(1,1,1)\n",
    "ax.plot(steps_hr, none_hr, '-', linewidth=1.7, label=legends['nccl'], color=colors['nccl'])\n",
    "ax.plot(steps_hr, intml_hr, '-', linewidth=1.7, label=legends['intml'], color=colors['intml'])\n",
    "ax.set_xlabel(\"Steps\", fontsize=FONT_SIZE)\n",
    "ax.set_ylabel(\"Hit Rate @ 10\", fontsize=FONT_SIZE)\n",
    "ax.legend(frameon='False', fontsize=FONT_SIZE)\n",
    "ax.grid(True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Test loss vs steps plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": [
    "steps_loss = steps_loss[::20]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [],
   "source": [
    "none_loss = none_loss[::20]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "intml_loss = intml_loss[::20]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhsAAAEfCAYAAADoXgQ2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3Xd8U+X+wPHPk3QvCmWDBUWmLBVkiBNwXFERAUUvykVRuTivCxVFcDD0KoL6c17BeZWriICKgKAoKFP23ps2LV3pyHh+f5wkXWmblLRNyvf9etUk5zznnCc52Hz7fZbSWiOEEEIIUVVMNV0BIYQQQtRuEmwIIYQQokpJsCGEEEKIKiXBhhBCCCGqlAQbQgghhKhSEmwIIYQQokpJsCGEEEKIKiXBhhBCCCGqlAQbQgghhKhSYTVdgdqifv36umXLlgE5l9PpJDMzk4SEBEwmiQeDndyv0CL3K7TI/Qpea9euTdVaN/ClrAQbAdKyZUvWrFkTkHNlZ2ezZMkS+vbtS1xcXEDOKaqO3K/QIvcrtMj9Cl5KqQO+lpUwUQghhBBVSoINIYQQQlQpCTaEEEIIUaUk2BBCCCFElZJgQwghhBBVSoINIYQQQlQpGfoapJzaSXp+ugz1EsIPWmtsNhtOp7PMMvn5+YSFhXkeRXCT+1V9TCYT4eHhKKUCf+6An1EExDJ+Zszy+ziec7ymqyJESLDb7VgsFmw2W7nloqKi6N69O1FRUdVUM3E65H5VH5vNhsViwW63B/zcEiYGqX3sBeBw1iEaxzau4doIEdy01pw6dYqkpKQK/ypzOBzYbDaioqIwm83VVENRWXK/qldMTAwWi8Wn/5f8IZkNIUTIs9lsREdHV0n6V4gziVKKqKioCjOE/pJgQwgR8pxOp/zVK0SAmM3mcvs9VYYEG0FOo2u6CkIIIc4gVZEhlD4bQUpr0A7pECWEECL0SbARpDIPXEV+ejvSujhA+ocKIYQIYdKMEqTy09sBcCwtsO1mQgghRHWTYCPIaS19NoQQ4kyxf/9+lFI8//zzNV2VgJJgQwghQsiyZctQSqGU4oMPPvBaRinFgAEDquT6Wmu++eYbrr/+epo0aUJERASJiYn07t2bSZMmkZaWViXXFaFN+mwEOaeMRhFClGH8+PHcfvvtREdHV8v1rFYrt9xyC/Pnz6dDhw7cc889tGjRguzsbP744w8mTpzInDlzWLVqVbXUpzZq0aIFubm5tW5q9tr1boQQ4gzRrVs31qxZw7Rp03jqqaeq5Zr33Xcf8+fP57HHHmPKlCmYTIXJ8QcffJBjx44xY8aMaqlLVcnNzSU8PLzGvuzdk2rVNtKMEuwksSGE8GLo0KFceOGFTJkyBYvF4tMx3377LRdffDFxcXHExcVx8cUXM3fuXJ+O3bhxI5988gk9e/Zk6tSpxQINtyZNmvDyyy+XOu6mm24iKSmJqKgoOnTowNSpU3E4HMXKjRgxAqUUFouFESNGUL9+feLj4xk0aBAnTpwA4L333qN9+/ZERUXRrl27UnUv2t/hiy++oHPnzkRFRZGcnMzzzz9fas0P9zVTUlIYOXIkjRo1IjY2lsOHD3vKfPnll/Tp04f4+HhiYmLo0aMH//vf/0q99wULFnDZZZdRv359oqOjSU5OZtCgQezcudNT5tChQ4wcOZIWLVoQGRlJw4YN6d27N7NmzfL6Hoqy2+1MmTKFDh06EBUVRVJSEjfddBObNm0q8zOYP3++Z12ZJk2a8Pjjj1fJuie+kGAjyMmkXkIIb5RSTJkyhYyMDF566aUKy7/99tvcdNNNpKWlMW7cOJ599lnS0tIYOHAg7733XoXHf/311wCMGjXK50mf1qxZQ69evVi6dCn33Xcfr7zyCs2bN+fJJ5/kjjvu8HrMNddcQ0ZGBhMnTmTUqFEsWLCA4cOH8+qrr/LKK69w5513MnnyZAoKChg8eDD79u0rdY558+YxevRorr/+el555RXatm3LhAkTGDVqlNdr9u/fn6NHj/Lss88yadIkz2rb48aN49ZbbyU+Pp4XXniByZMnExMTw5AhQ3jrrbc8x//yyy/ccMMNZGRk8NRTT/Hmm28yatQoLBYLu3fvBoxgoX///syePZtbb72Vt99+m7Fjx9KmTRuWL19e4Wd5++23M3bsWJo3b84rr7zCfffdx9KlS+nVqxfr168vVf77779n5MiRXHvttbz++ut06dKFV199lalTp1Z4raogzSjBTmINIU7Lc7+P46T1hOe1xpje3GQyUVMrqTSMacTEi1887fP07duX/v378/bbb/PQQw/RokULr+XS09N54oknaNWqFX/++ScJCQkAjB49mvPPP59HH32UoUOHkpiYWOa1Nm/eDEDXrl19rt9DDz1Efn4+K1eupHPnzgDcf//93HLLLXz++eeMHDmSvn37FjvmoosuKvZF7nQ6eeONNzh+/DibN2/21P3KK6+kS5cuvPfee0yaNKnYOf766y9Wr17NBRdc4LnmoEGDmDlzJvfeey89e/YsVr5jx458+umnxbatW7eOl156iaeeeqpYtubBBx9k4MCBPPXUU9xxxx3Ex8czd+5cnE4nP/30Ew0bNvSUffbZZz3Pt27dyo4dO5gyZQpPPPGEz58hwKJFi/jqq68YOnQo//3vfz3B3i233MIFF1zAgw8+WCpg2bJlC1u2bKFly5aA0QTWqVMnZsyYwdNPP+3X9QNBMhtBTmINIUR5pkyZQkFBQbEvtpIWLVpETk4ODz74oOfLGiAhIYEHHniA7OxsFi9eXO51MjMzPcf44uTJk6xYsYIbbrjBE2iAkZFxf9nNmTOn1HEPP/xwsdeXXHIJAH//+9+LXbtz584kJCSwa9euUufo37+/J9BwX9P9Be/tmo899lipbZ999hlKKe68805SU1OL/dxwww1kZWWxcuVKAOrUqQMY2Z+ymincZZYuXcrJkye9limLu87PPPNMsaxS586dGTBgAL/99hspKSnFjhk4cKAn0ADjM7jiiis4fvw42dnZfl0/ECSzIYSo1UpmEBwOB1lZWcTHx9eKxdvOP/98hg0bxmeffcZjjz1W7Ivdzd3UcN5555Xa17FjRwD27t1b7nXcX/RZWVk+1au8a3bo0AGTyeT1muecc06x1+5sy9lnn12qbN26db32V2nfvr3Xa4L399mmTZtS27Zt24bWmnbt2pXa5+buS3L//fczd+5c/vnPf/Lkk0/Sp08frrnmGoYNG0aDBg0AY5TJM888w6RJk2jSpAldu3alb9++DBkyhO7du5d5DTA+S5PJ5PV9dezYkblz57Jv3z7PtaD05wiQlJQEgMVi8TQVVZcazWwopZ5SSs1WSu1VSmml1H4/j2/mOscvSqljSqkcpdQWpdQrSqkkL+VHuK7j7efNgL2xAJJJvYQQFXnxxRcJCwvjySef9Lo/EL9H3EGJt/4BgbxmWQFgWdu9XcffhcRiYmK8nlcpxY8//siiRYu8/vTr1w8wvsRXr17N0qVLeeCBB8jKyuKRRx6hTZs2nuwHGPdp165dTJs2jVatWvHBBx9w0UUXlXnfynuPFSkvkK6J75WabkZ5GbgS2AOkV+L464HnAQvwCvAwsML1uF4pVdaqIi8Dw0v8zCqjbI2SUEMIUZGzzz6b0aNH8+OPP7J06dJS+1u1agUY7fglbd26FfD+l3BRN998MwAffvihT19W7vN5u+b27dtxOp0VXrOy3O/J2zZfr9m6dWu01iQnJ9OvXz+vP02aNPGUN5vNXH755bz00kssX76c9evXk52dzYsvFs+snXPOOTzwwAN89dVXHD16lEsvvZSpU6eW27TSqlUrnE4n27ZtK/N9ecv8BJOaDjZaaa2TtNb9gaOVOH450EJrPUhr/ZrW+n2t9ShgNHAWULohzrBIa/1piZ/VlXwPVUqCDSGEL8aNG0dCQoLXv5L79+9PbGwsM2bMKNYMkpWVxYwZM4iLi6N///7lnr9z584MHz6cFStW8NRTT3kNOI4fP+7pj+Ee1jlv3jxP51Iw/qp2d+i86aabKvVeK7Jo0SLWrVtX7JruURgDBw706RzDhw8H4Omnny41TBcoFhykpqaW2t+uXTuio6M9M6pmZGRgs9mKlYmKivI0jaSnl/33trvOkyZNKva5b968me+++44+ffoUa0IJRjXaZ0NrXX4jYcXHlw6ZDV8C7wMdyzpWKRUP5GutC06nDlVOog0hhA/q16/P448/7rWjaGJiIlOnTmXMmDH06NGDESNGADBz5kx2797Nu+++6+nAWJ533nmH9PR0pkyZwoIFC7j55ps9M4iuWrWKb775hk6dOnnKv/HGG1x22WVccskljBkzhsaNGzN//nwWLlzIbbfdVmokSqB06dKFK6+8kjFjxtCkSRPmzp3L4sWLGT58OL169fLpHN27d2fChAmMHz+erl27MmTIEJo2bcqxY8dYu3Yt33//PQUFxtfHqFGjOHz4MFdddZVnBtAvv/ySrKwszxDfpUuXcs8993DzzTfTtm1b4uLiWLt2LR988AE9evSgbdu2Zdalf//+npEo6enpDBgwgOPHj/PWW28RFRXF9OnTT/9Dq2K1tYNoc9fjiTL2fwfEA1optQl4RWv9aRlly+TqF5IE0KlTp4D18LVarZ7nBQUFNdJzWPjOfb+K3jdRvfLz84mKivL6F2hJTqez2GOocb9Hp9NZ6v0+9NBDvP322xw7dgytdbH99957L40aNeLVV19lwoQJgJGt+Prrr7nxxht9+uwiIyOZM2cOc+bMYebMmbzzzjtYLBZiY2Pp0KED48aN45577vGc6/zzz2f58uVMmDCBt99+m5ycHM455xwmTZrEv/71r2LXdP/FXrIe7u0l30/R/e7t7scBAwbQtm1bpkyZwo4dO2jYsCHPPPMM48aN8+mabs888wxdu3blzTffZNq0aeTk5NCwYUPOO+88Xn/9dc9xt99+O7NmzWLWrFmkpKSQkJBA+/bt+eqrrxg0aBAOh4OOHTty0003sWzZMj777DMcDgfJycmMHTu22GdR1v39+OOP6dq1Kx9//DGPPvoosbGxXHrppUyYMIFOnTpVeLx7m7tMeffb4XCQl5cX0AnAVLB0QFRKbQbitNYtA3Cur4AhQF+t9c9Ftg8FbgR+Bk4CZwNjgDbA81rrCX5e53lgPBi9oj/66KPTrbrHpHXGdLUXtzzEpfWCOz0mRE0LCwuje/fuRERE1HRVRA06ePAgXbp04cknn2Ts2LE1XZ2QVVBQwOrVqysMNgYOHLhWa93Nl3PWusyGUupRjEDjvaKBBoDW+ivgqxLl3wXWAOOUUrO01vv9uNwM4HOA5s2b7whUStBqtcI6o8d3cosW9L3It7SfqBlWq5WVK1fSq1cvr73aRdVzZzZ8WVPC6XSSk5NDbGys1ym3RXDx537FxsYCEBERQXx8fHVUr1bKy8ujZ8+eREZGBuyctSrYUErdjTEqZQFwvy/HaK3zlVKvAjOBq4CK5+0tPNaCMRKGbt26Vcm45fDw8GofDy0qJyYmRu5VDXEvmuXPvBkmk6lWzLNxpvDlfrn3y709PWazmdjY2IAuCFdrwnql1EiMQOEn4Gatta2CQ4ra73qsH+h6nS5nkDRzCSGEEJVVKzIbSql/YIw+WQwM1Frn+3mK1q7HsjqUCiGECHItW7aUiRCDVMhkNpRSyUqpdkqp8BLbRwAfAEuBG7XWeeWcw9usonWAJ4ECYGFAKy2EEEKIms1sKKWGA+5lChsAEUqpca7XB7TWnxQp/jFwGcYIkv2u428APgQyMebWuLnENLXZWutvi7zepJT6BdiEMRqlJTASaAI8qrU+HLA3FyASpAshhAh1Nd2MchdGAFHUC67HX4BPKN8FGNmZRLx37DwAFA02vgAux+gImgBkAKuAf2itgzSrIdGGEEKI0FbTM4hefjpltdbPY6yN4us5HvW1bLCQDqJCCCFCXcj02ThTaclsCCGECHESbAQ5SWwIIYQIdRJsBDkZxiWEECLUSbAR5KTPhhBCiFAnwUaQk2BDCCFEqJNgI8g5JdYQQggR4iTYCHKS2RBClMdqtTJt2jQuu+wyGjduTEREBA0aNODaa6/l008/xel01nQVhajxSb1EBaSDqBCiLKtWrWLw4MEcPnyYa6+9ln/9618kJSWxf/9+Zs+ezfDhw8nMzOSf//xnTVdVnOEk2AhyktkQQnizfv16+vXrR0xMDL/99hu9e/cutv/555/ntddeo2vXrjVUQyEKSbAR5CQDKoQoKT8/n9tuu438/Hx+/vlnunXrVqqM2Wzm8ccfr4HaCVGa9NkIcjKDqBCipI8++ojt27czZswYr4GGEMFGMhtBzinDUYQ4LQ9+vIZjp3ILN2hwOp2YTCZQZR9XlZokRjP9jsoHCe+++y5KKUaPHh3AWglRdSSzEeSkz4YQoqjU1FQ2bNhAp06daN26dU1XRwifSGYjyEliQ4jTUzKD4HA4yMrKIj4+HrPZXEO1qrwDBw6gtaZt27bVds2WLVsybdo0Bg4cWG3XFLWLZDaCnAx9FUIU5XA4ALDZbDVcEyF8J8FGkJPMhhCiqHPPPReTycSmTZt8/mOkZcuWvPLKK/Tu3Zv4+Hh69uzJrl27PPtfe+012rRpQ1xcHGeffTavvvqqZ9+QIUM4ePAgw4YNIy4ujhEjRgT6LYkzgAQbQU4yG0KIourVq8d1113Hnj17mD59utcye/fu5Z133im2bdasWXz88cdYLBZatGhRbFhscnIyixYtIisri88++4yJEyfyww8/ADB79mySk5P54osvyM7OZubMmVX23kTtJX02gpxkNoQQJf3f//0fW7Zs4eGHH+aHH37giiuuoEGDBhw7doxff/2VxYsXM27cuGLHjBkzhnPPPReAO+64g/vuu8+zb/DgwZ7nvXv3ZtCgQSxdupRrr722et6QqPUk2AhyktkQQpTUrFkz1q1bx2uvvca3337LxIkTAWjSpAnt27fnrbfeYsiQIcWOadKkied5bGwsWVlZntdffPEFr776Kvv27cPpdJKbm8ttt91WPW9GnBEk2AhyktkQQnhTp04dJkyYwIQJE07rPIcOHWL48OGeDElYWBgjRowo9oeOySQt7uL0yL+gICeZDSFEVcrOzkZrTYMGDTCbzSxZsoQ5c+YUK9OoUaNiHUqF8JcEG0FOMhtCiKrUvn17nnvuOfr160fdunV5//33SzXBPPPMM7z99tskJiZy11131VBNRSiTZpQgJ5kNIcTp2r9/f7HXl19+OadOnfK8Hj9+POPHjy/z+AEDBjBgwICqqp44A0hmI8hJZkMIIUSok2AjaGnXfyXaEEIIEdok2AhyTmdN10AIIYQ4PRJsBC1d5L9CCCFE9aiKvoISbAQ56SAqRMVMJpNngTIhxOlxOBwBn1vF57Mppc5XSg0vse1apdRqpdQepdRzAa2ZAKSDqBC+CA8PJzc3V4JzIU6T1pq8vDzCw8MDel5/hr5OBMzAJwBKqWbAbMAOWIDxSql9WutPAlrDM5arGUV+dwpRIaUUiYmJWCwWoqKiMJvNKKW8lnU4HBQUFJCXl4fZbK7mmgp/yf2qHlprHA4HeXl5JCYmlvn/T2X5kyfpCvxa5PUwjGCli9a6FfAzcJ+3A8ujlHpKKTVbKbVXKaWVUvv9PYfrPHcopdYrpXKVUieUUh8opRqUUbaHUmqxUipLKZWplPpRKdW1MtetMq77LH+pCeGbsLAwkpKSiIiIKPcXZV5eHqtXryYvL68aaycqS+5X9VBKERERQVJSEmFhgZ+Cy58z1geOF3l9NbBca33A9XoOUJlJ+l8G0oB1QGIljkcp9QjwGvAL8BDQHPgX0EspdZHWOqdI2Z7AMuAI4G76uR9YrpTqrbXeVJk6BJ4RZMhoFCF85/6FWR673Y7dbicyMpKoqKhqqpmoLLlftYM/wUYG0BBAKRUB9AKmFNnvAGIqUYdWWuu9rvNuBuL8OVgpVR94EVgN9NVaO1zbVwPfYQQfLxc5ZDpQAFyqtT7iKvsVsA34N3BVJd5DFTCCDYckNoQQQoQ4f5pRNgAjlVLnAU8C0cBPRfafDZz0twLuQOM0DMQIcma4Aw3XeecBe4G/u7cppc4FugOz3YGGq+wRjP4n/ZRSjU+zPgGhlGQ2hBBC1A7+ZDZeAhYCGzF6FCzTWv9ZZP91wKoA1s1X3V2PK73s+wMYppSK01pn+1B2JHAhsMCXCyulkoAkgE6dOpGdne1PvctktVpxZzbsDkfAziuqhnG/Ch9FcJP7FVrkftUOPgcbWutflVLdgL9hNKl87N7n+tL9DfhfwGtYsaauxyNe9h3BCIyaAjt9KAvQzI9rPwCMBzh8+DBLlizx49AKuPq35VhzA3teUWVWrvQWw4pgJfcrtMj9Cm1+dTnVWm8BtnjZbgFGB6pSfnL3E8n3si+vRBl/yvpiBvA5QPPmzXf07dvXj0PLZrVaYYPxP1ZkZBSBOq+oGlarlZUrV9KrVy9iYirTbUlUJ7lfoUXuV+3gV7ChlDJprZ1FXscBdwL1gK+01jsCXD9fuHNrkUBuiX1RJcoULVtSybIVcgVZFoBu3boRF+dX39ZyKWUsweZEBfS8ourExMTIvQohcr9Ci9yv0ObPDKLvUSSroZQKw2g6mY4x5HWdUqpTwGtYsaOuR2/NH80wOj8c9bEseG9iqQHSQVQIIUTt4M9olD7A3CKvBwGdgceAKzHmyhgbuKr5bLXrsZeXfT2AHa7OoRWV7YnxDb82sNU7PU6Z1EsIIUSI8yfYaIYxlNRtALBda/261noZ8B5GQFJllFLJSql2Sqmik7bPxWg+uV8pZS5S9nqgFfCZe5vWejewBhiilGpapGxTYAjws9a66MRlNU4yG0IIIUKdP302THjGSABwOcakWW6HcU365Q/X4m4tXC8bABFKqXGu1wdKrLXyMXAZxpwe+wG01ilKqWeBV4HFSqkvMAKjR4HtwLQSl3wIWIoxY+gM17YHXO/vUX/rX3WMj1oSG0IIIUKdP8HGfqAf8K5SqgfGlOBLi+xvAmRWog53YQQQRb3gevwF18Jv5dFa/1spZQEewehDkgl8BYwt0oTiLrtCKXU5xqyjL2I0nawAhmitN1Si/lXKIZkNIYQQIc6fYONjYIpSag1GJiIF+LHI/u6A36NRtNaXB6Ks1nomMNPH86wEgns8qZbMhhBCiNrBnz4b/wYmYUxTvgsY7F7gzDWp15UYM4yKAHDHGE4d2GV+hRBCiOrmzwyiTuAZ10/JfRagTgDrJVx9NqSDqBBCiFDnT2ajGKVUnGtSL1EVXKkNyWwIIYQIdX4FG0qphkqpd5VSJzHWR8lQSp1QSr2jlPJ7JIooj6vPhrPS8aAQQggRFHxuRlFKNcNYGbUZxpDSX1y7OgD3AH9TSvXUWh8t4xTCL+5mFAk2hBBChDZ/RqO8gDGPxmCt9TdFdyilbgK+cJW5K3DVExJsCCGECHX+fJNdA/xfyUADQGs9B3gHuDZQFTvTaffQV6e5gpJCCCFEcPMn2EjCaD4py3aM1V9FAGktwYYQQojQ5k+wcZjy1z65mMJVVcVpK+wgqmVmLyGEECHMn2Dja2CYUmq8UirWvVEpFaOUeg64DZgd6AqesTzxhQmHU4INIYQQocufDqITMRZfGw+MVUoddG1PBiIxlm+fGNDandEK59fIs9mJM0fUYF2EEEKIyvM5s+Fa0OxijFVTVwDhQATwO/AgcIl7+nJxeoxmk8Jgw2orqLnKCCGEEKfJn8wGWmsbMMP1I6qIUzspFmwUSLAhhBAidMkkDkHIXmJBlFzJbAghhAhhZWY2lFJDK3NCrfVXla+OALA7HMVeS2ZDCCFEKCuvGeW/GGMi/FkJTAMSbJwmuy6Z2bDVUE2EEEKI01desCGzgdYQu7N4ZkOaUYQQQoSyMoMNrfXC6qyIKFRyXg3JbAghhAhl0kE0CJXMbOQVSLAhhBAidEmwEYRKjkbJs9trqCZCCCHE6ZNgIwg53B1ElZHhyLNJsCGEECJ0SbARhBwOI9hQJqP5RDIbQgghQpkEG0HIPfTVZDIyGwV2R3nFhRBCiKAmwUYQcrj6bJjMRkYjzybBhhBCiNAlwUYQcncQNZmMxwKHBBtCCCFCl18LsSmlmgB3A62BJErPLqq11tcFqG5nLHdmw2wy5tsoOX25EEIIEUp8DjaUUv2AuUA0UACkeymmvWwTfnJ4+mwYr0sOhRVCCCFCiT+ZjSlAFnC11vq3KqqPoGhmw+l6LTGcEEKI0OVPn40OwGsSaFQ9e4lmFIckNoQQQoQwf4INC5BbVRURhZyuTIbJbDwWOOzsObWnJqskhBBCVJo/wcYXwMBAXlwpZVJKPaKU2q6UylNKHVJK/VspFevDsc8rpXQ5PzY/yj8WyPd1utzzbJhdd2ebZQePLHuQvRJwCCGECEH+9Nl4C/hCKfUVMA3YB5QaJqG1PunHOV8HHgTmAP8G2rten6+U6qe1Lq8B4Rtgt5ftnYHHgXllHPcIkFpi21o/6lzlbK5JvMLMrg3aiDqO5hzlnMRWNVQrIYQQonL8CTb2Yow26QHcXE45czn7PJRS5wEPAN9orW8usn0fMB24Ffi8rOO11huBjV7O+67r6YdlHPqt1nq/L3WsKQVOYzKv8DBXx1At06EIIYQIXf4EG1MJ7NDWYRjzdEwrsf19YDLwd8oJNrxRSsVgBClHgB/LKZcAWLXWQbnoiHt68nCzMY2J1iWnMxFCCCFCh8/BhtZ6bICv3R1wAqtKXCdPKfWXa7+/hgIJwHStdVkzYW0E4gGHUmoV8ILW+odKXAulVBLG5GZ06tSJ7OzsypymFGtePgBhrqGv7sxGXl5ewK4hAsdqtRZ7FMFN7ldokftVO/g1g2iANQVStdb5XvYdAXorpSK01gV+nPMujOzLf7zsOwW8B6zAmJCsLfAwsEApNVJrPdOfyrs8AIwHOHz4MEuWLKnEKUrbdyoVaE6e1RVYuIKNzZs2k7NZ/ocLVitXrqzpKgg/yP0KLXK/QluZwYZSqiEUdvh0v66IHx1EYwBvgQZAXpEyPgUbSqm2QB9gidZ6n5d6lWyuQSn1H2Az8LpS6n8g3EGxAAAgAElEQVRaa3/TBjNwNfU0b958R9++ff083Lvdv/8KeyGpbgL7joHGhHaa6NSlEz0a9QzINUTgWK1WVq5cSa9evYiJianp6ogKyP0KLXK/aofyMhvHAadSKsaVXTiOb302fOogCliBsgKYqCJlfHWX6/EDXw/QWluUUu8AzwO9gZ/8uB5aawvG/CN069aNuLg4fw4v+7wm4yOMiQwHID+9LSnpbck9LyJg1xCBFxMTI/cnhMj9Ci1yv0JbecGGu0OovcTrQDkKdFBKRXppSmmG0cTia1YjDLgDSMMYRuuP/a7H+n4eV2VsDgdgJjK8+CiUgyedRuOPEEIIEULKDDZKdgitgg6iq4GrgIuA5e6NSqkooCvwqx/nuh5oBLxRRh+Q8rR2PZ7w87gqY3M4ATNRYcWTRNoV6lltVqLCojApGRIrhBAi+NXkt9WXGJmSh0tsH4XRV+Mz9walVCulVLtyzuVuQvE6t4ZSKkwpVcfL9rOA0RhNISt8r3rVci8pHxlmxhiwU8hqs3LrgiG8+MfEGqiZEEII4b9KjUZRSoUDdfASrPjaQVRrvUkp9RZwv1LqG+B7CmcQ/YXic2wsAVpgzMtRsi5NgWuAVVrrTWVcLg7Yp5T6FthG4WiUu137hmmtg2bdF5trbZQIcxgop2c0ilKKtLw0ANacWM2R7CNEmiOpH126BWhfxj7qRtUlMTKx+iouhBBCeOFXsKGUGgiMw2jmKGumKV87iIKR1dgP3ANchzGN+AzguQqmKi9qhOua5XUMzQW+xpj9dCBGgJEKLAamaq1XlXNstbO5lnmNDA9DKZun+aTwiWH04nsA+G7ggmLbndrJQ0vvJ0yF8c2Nc6u8vkIIIUR5fA42lFLXYaxHsg/4GONL/n9ABPA3YAPGl7fPXBNv/dv1U165luXsexl4uYLj8zGyGCHB7iia2fBnmhGDdvXjtQfnBKlCCCHOMP702XgC2Al0cj0HeEdrPRDoidEssbyMY4UfbK5gIzLM1Yzir0COGRJCCCFOkz/BRldgptbaSmGvRROA1nodRjPGuMBW78zkcPXZiDSHoUp0EM0qyATAaYsm/9Q5gNFpND0vjXxHPs/+/jTrT66r3goLIYQQ5fCnz0YYkOJ67u5MWXSEx1aMkSTiNNmdrj4b5uKZjR83HeXzlQeo29pM2s6hOAvqULft5/z9h2HkpDfjod63siFlAxtSNtRU1YUQQohS/MlsHAGSAVwjN1KBC4rsb01hECJOgzuzEWY2Fws2Tp5Mwm5tjD23Ac4CI85z2mPIs8aSsfdGpn2T5/V8QgghRE3yJ7OxErgS18JjwHzgYaVUBkbQMoZylnUXvnOtME9kmAnlpc/GqT3Xe54rNNoRDUCmVXvmeRdCCCGChT/BxjvAEKVUtCuz8TRGx9DJrv07gccDXL8zkjuzkRiZAKp0b093cAHgKKgDSkadCCGECF4+Bxta65UY2Q336+NKqY5AN8ABbNRa2wJfxTOP3ZXMiAmPouQMoiVlHbqy6iskhBBCnAafgg2lVAxwP7BWa73Evd018VZQTYhVGzSID+NktIWY8AivzShCCCFEKPGpg6hruOsLwDlVWx0BMOX6a3mkfSx1Y2IrN8+GEEIIEUT8GY2yF2hYVRUR3gUys7ErfSdbLVsAWHrwZ+bu/jZg5xZCCCHK4k+w8Q4w0tvqqaIKeekgWhkO7eDRXx5h7HJj8tfX1/2bDze/H5BzCyGEEOXxZzTKcSAT2KGU+hDYBVhLFtJafxWgugmgog6iJWmt0M4wlNIokx1LroUX/pjA3ow9VVQ/IYQQonz+BBtfFHn+VBllNCDBRg3SzjBSN44GoOH505m27jUJNIQQQtQof4KNa6usFiJgHPmJxV6n5aXVUE2EEEIIQ7nBhlIqGUjRWudqrRdWU53EabCe6OZ5nmvpgI6VGeSFEELUrIo6iO4DbqqOioiy+NlBVCvP06yD/Th2sE2A6yOEEEL4p6JgQ1WwXwQZXeKWpmWYAXAUxKG199upteZ4zjG0DszIFyGEEKIof4a+ilBQIqDIzziX/IyzsWwZScpfD3g95KcDC7ln0d18v29BddRQCCHEGUaCjSBntzby7wBd+pZm7C1cJTZ910DW7rMU27/2xBoAVh+XmeeFEEIEni+jUS5RSvmzYNvHp1EfUYI5Kg27tYnP5ctqKnGzZSczZuYaGp5/ujUTQgghfONLEHGP66ciCqM3owQbARSVuJtsP4INX5NV9ry6ZB7oxyFLjvTVEEIIUaV8CTbeA/6o6oqIMpgcfhUvOc9GWbIOX4bd2oT/W7yL2BbGNqWkP7AQQojA8yXYWK61/rzKayK8Uia7X+WdtrhKXysnJ4oDqTm0qB9b6XMIIYQQJUkH0SAXEX+oSs5ry0r2PM/JicRmbcCvyy/glhm/Vcn1hBBCnLkk2Ahy5oisKr/Gz792IX3HMM9rS66Fu38ayerjq/j54BKstsL19rYdyaD38wtZtG1nlddLCCFE7eDP2iiiFkrPTy+17etdszlpPcELf0wA4Iqz+vLwBY+glOLT3/fh1DBx/nIa1s+lS4MunuO01ticNiLMEdVWfyGEEMGv3MyG1tok/TVqt62WLaW2zd87j/yMFtjz6wCwKXUDN84dwGdbPytSSrMzfUexkSxTVk9i8LybyLPnVXW1hRBChBDJbIhStNNMxt4bATBFZGBtsAF77vnM+CuRlk33AEYn1N3pu7hx7gCe7Tme7o0vYsXR3wEjW9IkzJ/hukIIIWoz6bMhStFFZiF1FtQh+8il5KW1Bx3GsZxjnn0rj60A4IvtkvwSQghRNgk2hH+KzFDqKIgjfedgcrLja7BCQgghgl2NBxtKKZNS6hGl1HalVJ5S6pBS6t9KKZ8me1BK6TJ+ssso31Yp9a1SKl0plaOUWq6UujKw7yp02HOTSm1L2/b3MsvrIgsB5xzrgS2nKbu3dyTXnktu6nnYc5PYZtnK/L3zqqS+QgghQk8w9Nl4HXgQmAP8G2jven2+Uqqf1trpwzmWY8x0WpStZCGlVCtgBWAHpgIZwChgoVLqWq314kq/ixDlyK9XapvTVk6mwstCb/mOfAbPuYOsQ3cDMC36NQCuaXktYaay/4nZHU7CzMb5Nh8+xTkN4oiJDIZ/kkIIIQKpRn+zK6XOAx4AvtFa31xk+z5gOnAr4EuHgL1a6099KDcJSAQu1Fr/5brWx8AW4C2lVDstC4VUwJ3ZKPyY7NZGZO671vO6IKs5YdGpLD64iI82f8j7V/2HuPA4dqbv4NzE1oSZwvhhw1EmfLOJt//RndgIM3e//ycXnl2Pt0Z0r+b3I4QQoqrVdDPKMIxvr2kltr8PWIGy8/klKKUilFJlztXtapa5AVjmDjQAtNbZwAdAG0C+6SpSxqqytpxmnuendg8ifecQ3vh9Nukpzdhw8i/+7/cljPnqCz7eOhOAL1bsB+Cnjcd4Z82XAKzdl1bsnPP3zuOGb68jsyAz8O9DCCFEtanpnHV3wAmsKrpRa52nlPoL37/8B2MEJmalVArwJTBOa51RpExnIBJY6eV490Jz3UvWpTxKqSQgCaBTp05kZ3vtJuI3q9Va7NHNFJ6J05ZQ7rHmqDQceaWbRgLF02ejgjXbHPl1Sd95CwB5eXl8skgDF/PNjv+joeMCHE6jdcxms7ElcwtgrAZX9DN8b+M7AKw9vJbuDYM3DizrfongJPcrtMj9qh1qOthoCqRqrfO97DsC9FZKRWitC8o5xypgNrAbSAD+BtwPXKaU6u3KXLiv5T6vt2sBNPOyrzwPAOMBDh8+zJIlS/w8vHwrVxaPi8yRFQcbCS0WFpt6POBcmQ1bVjLmeqUnBPPmkx9TgPoAZOy5kRc3phCmNKA4cuQIFOkicvMbv3HVWTbOrVPYVWfjxo1kquDPbpS8XyK4yf0KLXK/QltNBxsxgLdAAyCvSJkygw2tdY8Smz5WSm0EXgIecj26z0MZ18srUcZXM3D1KWnevPmOvn37+nm4d1arlZUrV9KrVy8+XFHY7zW2yR+c2jXY8zqhxY9kHrim2LFK+bckvf9UGc/LtjOlvue5LceI+eyuoEXFJpF95FLP/owCxew9EbxwU3vYb2zr3LkT3RtedFq1rkpF71dMjL//hER1k/sVWuR+1Q41HWxYgYZl7IsqUsZfr2BkHK6jMNhwnycyUNfSWlsAC0C3bt2Ii6v88u7elPwfKyLuKEnnfYhly10ARNXbSXjscbKP9SQ/vV1Ar12mMvpsVNb6gxm4ZyQt6tk522h4vvE8KirKr8/2j2MrSYysS7t6ZX8mDqeDHHsOCRHlZ4r8ERMTE/B/A6LqyP0KLXK/QltNdxA9CtRXSnkLAJphNLGU14Tildba5j53iWu5z+vtWuC9iaXGJbaaQ3yyMSrXHJFDQsvv6XKR0WRjjswk/qxl1VaXoh1Bq5p7XNCHm95n9fFVbDiYztYjhd1wNqdu4pXVU7A77cWOe/nPF3ni10eLbUvPS+e3I8s9r8cuf4K/fz+MfEdZiTUhhBCBUtOZjdXAVcBFGHNlAKCUigK6Ar9W5qSu45tT2PETYBNGE0ovL4f0dD2uqcz1qlpEwqFir6Pq7iYq+mzPTCIms9/xWIhQgOZk7kle+GMCJ9c/CMCTAzrQ49z6PP3bWAAubtYHm8NG72YXE24KL3WWDza9x3d75gKQFJVE+6QO7EjfDoDVZiXS7C3WLZslN5X1J9fTN7kfSgU20yOEELVRTQcbXwJPAw9TJNjAmGgrBvAsM+qakCtca729yLYkV1NGSS9gvDfPNJZa62yl1DxgkFKqi9Z6g+scccDdwC78GIlS04JhMpC8tA5VfAWF1pqS3+dT5m8FIKljLObwHN7f+D6WvBQseRZ6NikeS6469qcn0ABjkbjT9dRvYzmec4xGMY3o1KDzaZ9PCCFquxoNNrTWm5RSbwH3K6W+Ab6ncAbRXyg+odcSjPGRRb96ximlegJLgYMYjf9/A64A/sTowFnUU0Bf4Cel1OtAJkZg0wy4Ltgn9EqOb8Gt7Ybx/sZ3uafzfTz925MATOj9Is/kvYoyOVBmo1nAFJ5V/kygIeDU7oHYc5Oo3+lDrMe7ldpv2XwXkYm7OHmqNQ26TufHfd8zc8t/0E4Tlm3DGZX/H05Efl3uNe788e9M6jOF8+p39Llex12L0WUUZFRQUgghBNR8ZgOMrMZ+4B6MDp2pGEHCcz5MVb4M6ADciTHfhQMjQ/EM8JrWOq9oYa31bqXUxcBkYCwQAawDrgnWqcrv6HAnH2+dBUCdyDr0aXYJfZpdUqxMx/odCYs65XndoMvboOzkpnQh+2gf0OZqrXOg2LKbA5Dy1/1llsk/1dr1THHcehzrya7YcprgLKjDpq11aNDV6JaklOufkoYdaduLnWPunm9LBRt5BQ7++fk8BvVozID2RiubUztRRWJdh3bw9l9v0qdh8ftR1K/bT3IgNYfhfc4us8w3u74mKiyKv519XZllhBAilNV4sKG1dmCsifLvCsq19LJtLjC3dOlyz7MNuNGfY2rS4DZD6Zvcj3c3vsOI8/7htYwJE2GmME9HSWUyHmMabiDX0hFHXunF1mqbgswW5KW3JT+9bbHt7kClXvtPCItKZ/Lql30635y1B9i6L5rtRw4x4Bkj2Bjx43DqRtb1dFxdd2IdSw8t4cf9P3ALtzFt42vc23U0DWIaeM7zxBfrAcoNNmZu+Q/AaQUbWmusdiux4T6tXyiEENWqpkejCB/UjarH2IuepnFsE+8FFHx41UzPomflLX5WW2XsvaFUoFFUQdZZaKcZW05DSjaW/XFsJd9sXM2+1FPYHEav2zybMV+JsyCB8V9vBOBU/in2Ze4j5a8HyNhzA3Zn4Vp/f7KCVSf/5K6fRjBl4VIe/3wd/SaVPcnb0ewjpOamVuq9rjr2J8/+/gy2ItefvOplhi0YKlO7CyGC0pn3rVQLmTBRN6ourRPbsC1tKxc37cMvh5fVdLWCii2nMTnHeqAd0dQ5Zy6RdQ4U2z/16zTgTxq3XcB/h7xO0e47Czceo1vX/UVKKwqyWrL8yPTC82uHpzfRnBUFQIrXemw9ksHafWnMTjUyLt8NXOD3e3nxz4kAbLNspXODLgCsPLYCgBRrSkDnDhFCiECQzEYtUHL4ZdF+BXUi6lR3dYJSfno7tCMaMLIcYMzjoTXYrIXNHsd3XMeVLy9i48HinT/f/O1HnI6IYttyTlwAgCM/gfV/3URu6nkV1mPke3/w1qKdOAq8T05kd9rZc2o33voqW21Wr9v9Ycm18OWO/3oyOEIIUR0ksxHCPrzqozJT8fd3fZBT+enMOVyHNHKquWbBLTflAmIbrSV18yiv+51OxR+7i69Am7H3RpSpgMTW//Nsyznah+j6m8jPMPpjZB2+jOj63teLMYbwFgkKtfc4f9aWj5i751ue6D62WEfgEzknGLVoJH87ewD23KRSgY+vpq6ezLa0rcSFx3HdOQMqdQ4hhPCXZDZCWIOYhrRPKj3XhVKKq1pezdC2t9ZArUJDWYFGebQzgvQdtxXbZrc2wlFQcbOF1rBqT+GUMAVZZ+G0R3EgNYfULXdiy2mE1WZl1XFjqpcdads5mn2U3AIjA7H71C4Avt83n7Ttt3Nq1xAWrsshPce/Cd2O5RgT6UrfDiFEdZLMRi3SKKYR29K2Ui+q9BLz4bFHsefVQzuivBwpKuvU7kGFL3QYuRbv67E8N3cZi/8qDAyyDvUl61Bfbtn0G1CH7COXcOuCITSOaUb2sR4sVzv5/Lej5BzvyeRh7THHaZz2SExhhdOrf70ii2Mpm3jt7xf6XW+Z91QIUZ0ks1GLjOp8L3d2GFEsozFuYEeaJ4WT0HIh5shT5RwtAiHr4FVetxcNNLyx5TQlbcdQ9h+Ow3q8B9vX9SPnuDHk9vVffmLWonxSN92L0xZd7LgVu1JZs9dC6pY7SdlwL+8sPFFsv8NZ8SrAWQVZvPznixzMPFhhWSGEqAwJNmqR+Ih4bm4zhOiwwi+k85onMvH2Rpgjsrwek3juN9VVPVEBu7UxTkfpdVoy8k+xeb8RNOSmdiq1//5Za3AW1EE7I1m+1bjPGdYCpv+yiBu/GczmlG0A5OTbSx0L8O3ub/jj2Eomr5ocqLcihBDFSDPKGeiaLo1Yq55BO6Lo3qwjP+yu6RoJt+zDl5fa5sgvHFHkznaU56AlhxHvrsSa7wTu49F9exh9RRyT522ladumEFM8w2Vz2sg8eAXrLJ2wXmInJrL8XwulOrv66etd/2Penu94v/+HhJtLL5wnhKh9JLNxBig5XFKhUApMYXn868LHSpWPTNxZXVUTPrBlJ/tVfuj037DmFzafZGSHM3mesXhddnoL11bFqZwCPl+xH4cD8ixGxuREZrEZ/ll/ch2TV73saY6xO5z0ev4nproWwyvJ6ax4aO6sLR+RlmfhhPVEhWWFELWDBBtnFOOLwKRMXNb8cu7v+iDxEfE8eXMSUfUKvzzK69sRHne4ymspqo7THo7TYWQTXvh2M9MX7mDdtsLRNG+un87q44WLH49f8Swrjv7OVssWTmTk8t+V+wH4ZvWhUuf+cNluek/4id8PrvepLqeTHRFChBYJNs4g4bHGaqVtGifwaLfHuarl1QD0OKcJCS0K16GLqreNhJbfU+eceQDEJxfui2v6ezXWWARadlpLUjeOJifPxLajxsRl67cVNtNsS9vKhN9fZvHm49z9/h+ewGT8D3O48bVfeXPRLq/n1Vrz/tI9AExc9h4O7aDAYXSKdZSR7ahogrJcey4p1pP+vUEhRFCSYOMMUNc1FLZJi028elsXbr7orGL7m8Y1Y+qlr3JWx++Ia7qcsKgMouruJrLOPhp0eZPoJO8pcxG63p+TSFp26REyjoIEUjeOZtzsDWw+nEHWoSvRjjCO7indV8Th1OTk2cl35HPj3OIThI36bhw3zx3MGz9u5+IJP5GVW3rG0twCB1prsguyOZRxvNT+MUvu466f/oFDVzyiRggR3KSD6BmgaVxTJl8yleT4ZOIi4r2WaVevPR/dOJljOceZuHIvGQXGX73K5PSU8SzT7hKfvJisg/2qruKi2mXsKb4gcn56W1LKWOBu9Ed/sPFgJv+4ojGO/MJ/V3ZrQ7bu6U14bGu+yDHWoNlw5Ah9zm3pKeO0RTN8+nbOTV6LJewX0vf+jat6rGTi327ylHHPjut0OjGbzYXHOjWH06w0TIgiMtzktTkmNTeVWVs+YsR5I0mKrv2rHgsR7CTYOEN0SKp43Y64iHhalxGM1O/0Lt0an0/nhPuYujMdgPCY0n+NijPHxoPGLKQfLT0O/MOzPedYbwBsOc082579YTaXtm1Gp+QobNYG5By/CIDdB2OBvwHw86YsHu+XRXyJf4NO7QAKR628+/NuZi3fC8BN3Zrz5PWl/21/sOk9Vhz9Had28nj3J/1+bwWOAlJzU2ka19TnY3IL7KzaY6FP24aYTdIfRYiiJNgQpXn5S9EUlo/Z7KRN3TbAn9VfJxHSclM7szAVFv4OMKyMUhqndmJzFm9ySc2z8Oov/2Pvjs50OzeW79eme/bNWXPYa7CRa88FIN+RX2qfL8aveJYtls385+pZ1I+u77XM8sO/khSd5AnkX/9hO9+tO8ITAzowqPtZXo8R4kwlwYbwS9EufSosz2uZ2MZ/oMJyyT58RfVUStQKTnsMry5ZyKJVcSSdNxPtrENeWjtmrJzNn+uScdoLWLC2dD+Tn7Zt4/I2rYgwl16cbtXxP5myahKHsw/TtUFX7upUek0cq83KoayDtK1XONX8FstmAFKsJ3FqJ5tSNtC3Rf9ix72yZgoA3w1cAMDGQ8Yorv0p2Z4yKdYUvt+3gFvbDSPSXHrCNiHOFBJsiFKe6zmemVs+YlPqxlL7mtU1ZieNrLMbc7iVum0/5/6O43lj7Rtk7jfS4bFNjKGT+ada47TH4MgrvVaLECU5CxJY5EqaWTbf5dm+rILWuuf+e5D6HZ/l6nMvoa6tN+FRmRQUhJGf2YLwmBP8fvQ3AA5k7ufys66gUVhjwOigGgc899sEtlt20ygugWd6juOcxFZopxmnLRaAx355hPS8TJrHt6BtvTZe67Dh5F84tbPU9imrJ7HDspt5SxvyUP9uXNK2odfjj2YfZenBZQxpO5QIc2B/LWdYC4iNDCPMLOMBRM1RFQ0/E77p1q2bXrNmTUDOlZ2dzZIlS+jbty9xcXEBOWdlHMw8yE8HfiQjP4NfDi+jb3I/HrrgEZYfWMXUdRO47pwB3NdlNACbUzdz94wjADQ8fzoAV5zVl6WHlnBy/YM19h7EmcMUloPTHltBKU1Fy9C1bpHNfks6tuyz6NEmhh3OTzi1eyBJdTRJ7T9ndLsJzPr1MBsPnySu2W90jL6eFVudmMKycdrjuLpzE5LiwqhT18LXRyeTn3E2GXuvB+CPCVd7veaI70eyY+31JEbF8sPj3tfXcUvPKSAuMoysPBv14srOlmityStwcMXLS+icnMh7d/Uo/6MJUsHy+1CUppRaq7Xu5ktZyWyIMiUnJHN3p3vIzM+gXlQ9bm49GIA+yd1JrvsWzeMK26U71u/IeWelozWkurbd1u52juUc4eHbW/D0Zwe8XqNe+0/QjnDARPrOoQCYoyxEJ20h/1SrYp0MhShPxYEG+LLe7a4DcYDxpfbnTitwMwCWDMjd155H/tjjKlmHzH3XsQKn6/rGMQs3Hiu8Wtgo0IUZhRVHf+fXw78wrO1w0k/FcSIjly7Jddn+5y0ApGdrHE4H249m8d89b9GlSWsGtxnK5uMHmThnEw9ceSGPf77Bc74lT/cltozp5e+d8xqHU51AZzYePMXElc9zWfPLuaT5pTi0A4UizBTGkTQr9eIiiAo3k55TUG4AU5YcWw4HMw/QPqmDZ5sl14LdaadRbKNyj7U5bHy+/TOubnkNjWMbe7ZnF2RxLOc4TcKb+F0fEXwksxEgtTGzUVkfbHqPxMhEBrcZ6tn23drDvPzdFqLrbyA3tQsxjf8kpv5GTOG5nBV/FoeyDlGQeRYZB66mXpuvMEdmoh1h2PPrYQrPBm3CsmVkDb4rIU5fUoeZWFM6k5tyQZll3P+PAITFHMdubYw58hSO/MRSZb95+FKaupo28x35ZORn8Nm2T7im5bX8Y3rxWV4bdHmLnBPd6HB2LgfzNmLLaEXD3KHsOJbDOQ3juKRtQ2Yt38v7d/eg01mJZFgL2Hsym/Nblt0MOn/vPKLDopm940uO5hzlpYsn0Sy+OfWi6nHDt9cBhX1aSvr18C9kFWSx59RuFh9cRNPYprzT/33P/nsXjeJYzlHevuRd1v62ttK/D9Pz0llx9HeuOftazMpc8QFlKHAUeO0XdCbzJ7MhwUaASLDhm+vnXI8tqxmTrx6DMjnpXL8zn2//lC93/LdYuXb12rM9bVuxbUWbYxLicwk/679YthYOuTRFZJKQvJhTe24ALUk7UfuN6d+GZduOsO9kHtaCwsnPYhqtwXrCp+8Aj/ioMLLy7MQ2WUls49UU7LmPU5kRvHvPeTy94l8U7LmLwd3P4XCGhZ0n0riqfRs+XreQuGbLKchKJiw6lbCYE+SltefCev3ZqqaTfaQ3g867jHsuuYgIcwQZ+Rk8+PMY7ul8H1NWT/Jc22mPBBSN9MVc2vpcbu80gEHzjKanl7u/wopfd3Pb9VeW+/uwrAUCn/z1cbalbeXWtrdhUoqhbW/F4XRgMpl8Dj4WHfiJGevf4OU+k+lYv/TKy2VZsHc+WQVZ3NqurBFY/rE77ZiUCZMKjv43EmzUAAk2fOPtrx270872tG38sO97lh/5FYCLGl/EKtcaHRc37cPvR3/DnleHjN1DcdiiadcqlbSEz8m1dMBkzsOen0hU4m7MkZk47RFkH+1DnqVjmfWITNyBOeoU1uOh2Y4tRHWJa/KBkgcAACAASURBVL60UiPLwuMPYssyFhEcMWgPCfYLeeeXtcTU34g5Og3L5rsIjz0CKGw5peczSWw9G5O5gPxDA8nJiWX01XHc2ftiftq/kLQ8Cxc26sab66fzWPcnWLB3Ad/vm8+FDXrwaPdHOJbm5POVe2h3roVPd83A6YjCHJ6D0x7F490f59/rX6BFQktmXPkWYAQqJ60naRjTsFTAorVm9OJ7OJpzlOvOHsC9rn5qP+z7np/2/8jRnKN8eNVMUnNTaZHQAqUUDqeDl/6cyJoTxnfC3Bvn81fKenIzGpMUF0fbJgnFzr/i6O+sP7mOMV0foMCRT2RYVLE6OLUTkzJxw7fXcU6dVky7Ynq5n73daWeLZQsdkzpiNlU+m1MRCTZqgAQbvtl9ahfZBdl0bXi+1/3jVzzL+pPrigUbRQOTQ6dOMHnxj4y76jpWp/zOiZwTzNs7t9R5tFak/PWA12vUa/8JYVHGXA2WrcMxR6VRkNHqdN+aEKIMEfEHKMhqUXHBClzaPpH12V+Tn3k2Kr8h+Xmlfz+GRadgz21Qant43BFs2YV9wCITd/Gff1xLdFg0C/bOY+7OhYzocC/dGlxMywbGebXWPLdiHOuPb8VpiyEs6hRTLnmFNxftYuMhC9H1N2AKz+HcBkkczN3Mk92fomfTXiw7tJQ31r1eqg7u7OwfE64mxXoSsymM19a8ysbUDWgNLSMuYX/BckZ3/ScKxdoTaxjUejBjlz9O90YXsfpE6d+JbvmOfMJUGAXOAubt+Y5Pt33M+UmXMPK8u2lRrz7bLFvRaJ8mePSVdBAVQevcxNbl7m9Ttw3rT67jnDrneoKNos5KbMRbg+8E4IYEY2rtosFGTFgMVruVojOCRNffSESdfYRHn8QUnuvZPrTNrXypP0EpyPn/9u48PqrqfPz455k1kx2SEMIa9n0VhIDWDa1gtdhWrbaKVmu1xe1r2+9PaxWXWn/WpXWp1ta673W3tu4oCAoICMoqyL4TQvZkMnO+f5w7w2QyCQlkCMvzfr3mNZlzzz1z554sT84597lbRlNX3Y6swncJVnQkVJOFO2Unu5af1+LP6EndTF2lLmpTKqI1Ag2AT5aWACc1WSdRoAHUCzTAXpp/5bvXU7zsXEyoEPgFdy0G+BSvN0gwaLPWBnKzqdpxWXS/ixasB1KAztE2562EvOFfsWTnEtaXrefxOR9TU3osgdzFuDxVVO0Ygi9jzxqazzbN5ubpj1C7u5BA3jJCtXmUrT+B7ZUdSetUyQOfvUC4LoA3fUM0P0sk0AD4eMN0OqV1Yl3ZOmrqqnl40UMJP/M774/gnfe/4IxTlrO27BuCspt/fveJJs9fsmiwoQ4qZ/f9Mb2ye3NU/ijmb5vHil0rWrR/t8zu/HLYVBZsm8+D22bgCezAl7ken9tPbVw2yYE5A6PJUtM6zo2We9O28MBp13PN9CtxecsJB9PJG/4A2xdOBSBv+P2Eg2mUfDOZUM2exXO+jDV40zcRyF1EXVUHKreNIFSTTaimHWAX/tVV5SUcMm6OjK4fULa+6V+0Sqnma2zReSTQAJv9tjmCFZ14ce5yAjnLKFllRzCqtu8Zwa3Yc5ESV/+tFPixLd9S/yaHFZvGU7FpPABpBbP4xMyiasdwTNhLIG8hoZpsfvf0OtI7PU/1rv4EK/IJ1VxJav4cKrceHW3Hl7km+vUb7/YD+pE7NHFQciBosKEOKl63l7EFRQD86Tv3JEyUFK9Lehc2lG8AYGLhJAqzCinMKqQgrYDb59wGwL9Of4UXlj/PM0ufiu43JG8o3TK6s66s4WW5LicKyRn4BCbkQyRMr+FvsKtcEDG4feVk93mFnV9dQiBvAW5vOXdM/CG3zL8BAF/GBnwZG6Lthet8uDy1hOv8VG4bianNoWpXzwbvm1Ywi8qtozDhhqveA7lfE8j9GoC66nZU7RhCsLwzdVV5BHIXNfuXIuy5ykEp1TpKVtrUADUlvVutzYrN46L3GrKvi/a836oz69WNDTQAaksLG7S3Y/ElkSu5DzgNNtRBS0SatVr8ruPuZWvlFjqnd6l3aVqWPwug0Ta8Li83FU3j4ncvarAt3WtvBiauEOKyUy9Xjj2fMQVjmbXpU9aXrefLbQv5ynM/F/SbwvYV2+nfvvEpIpen1nmuIb3TbB486SFu+uQONhXX4U3fROnak/FlrCOQs4zePTexam0uLk8VLm85JSvPIpBbP5vr+MJ+fJ7yCeE6Hxf3uYlj+17E9+74wn6u9HUEy7vt+Zzp66iryseE7HBs3vD7ELEB0O7Vp9fLZeJN2xh9nZo/B2/a1mhCqqaIy44amXD9HA2BvPlNXua5N3nD76Nqx1BqSvrg8pRTU5L4DrStIbXDF7g8lZRvOjZp76EOf7WlDf+JOGgY797rJIkGG+qQl+pNpUdWwx/w/u0HcMHAKYwpsMOUPlfD0YJEy6NvHncbeal5TB1+JWW1pZzRazLF1cXR5ETjOtkhznP62WHQ8vJyPlj5QbOPt0dWTzqldaZ9up8dwbU206q8G90+tlMRmytfjr7OG/4AImFuKrqZm2ffBMDQvGF8vuUzxncdxZnDhgMw4dg1zFhcR2b3d6gt68ru1WcQyF1EepfpBCsKKFl5Ft70DdGpI5enlnZ9X6Zsw7G4veWk5i8AoK46G5e3Epe7llBt4kRZvsw1BCvyMaEAaZ1mkpY/n+qSXpR+exqZ3f+LJ3UrLk8N4griy1iPL3MdIoZQTUa9y5XBJnELVec4n9UGQtW7+uD2lyACqXmLSM2zwVb5xjLc/lJ8mWuazLsSyeYZkdH1Q7zpG3F5KqktLcSdshNPYAcYG4iKy142aow0GmzEHmcisUFeeqcZeFK3Ubl9OCbkrRf87RcJgYQh3HZ/NJTaFxpsqMOWiNRLLHZqj4msL1vH4Nwh9G8/AEg86jHEuY7+lMI9qaX3lgUxYnjeCBZuX8ClQy/jkUUPR8v/csIDzN3yOenedCb1/F69fWKvmU/1pHJu//M4Kv8oZmz8hDRvGq+stIHHUfmjOKnbyXhdXk7tMRGv28sxnY6J7turo4dF5W8A4M9aQ86gR3F5KxCBu069irIxHejaYSSvra5gcu8fUJBeED0Hc7fMoVP65XQIdGBH9Q5S3CmETZi75t3JYvdDuF0hKov7UbbuZNK7TCc1bxFp7nac2/06vqnNZnftSBYwH9/Qh3G5a/nf0ddF8yj4s/ZMU7n9ZWT3fpnd304ivfNMvKnbcKfsYtfKHxLI+YpBuYP43Rh7RdJd8+6M7ndStwlcMHAKU/57frQsrdOnuDwVmFAAt283ddU5eALb8GWujQZU1cV9qS7uT0rO14jY0DKl/fI9J19CjC0o4rPNs+1L2RN++rNXkNZxLsa4cXkrcHsrABuQVO8ciD9rNeKpwoRSqNw6ktT8L3B56q8L8mVsJFSbnjAwaj/gCWpLe+D2l2DCXkrXTAQgq9freFJ2ghFc3gpCtVlUFw8gNX8eLrcdIStefnaT02D+7BW4U3YhriAVm+z3iLirMKFAvXr7u5jZ7S+mXb8XqS3tjj97JaYugAl72bnkwma34fKWEg7uuRTU7Ssho9sHNij0l+DLXKsJ/VqJeCrb7L3bNNgQERdwFfALoBDYDrwI3GiMqdjLvn2BnwKnAL2wy4NXAS8Bf47fX0SmATc10txvjDF37fMHUYeEgCfAlSOvrleWE8jhgoFTGJw7lGx/FlsqtuBx7fuPxS3jb4t+vbNqJ2ETpiCtgB5ZPeiR1SPhPgLRBax/PPZOUjwpDM0bxtA8m0XS5/KT5rUjDFfFHP+phRPrtXN2vx8TNmFeX/UaAG5fBbeMu41hecNt7gDnTulTRzS8V83ojnvmewvS9vzx+e3o/+XZZc/wkwHnUxWs4pJ/X4PLV8bTE5/F70lxVsrbS+k+Wvchq3evIhiuY3znY3gm73k+2zyb3tl9eGnFC5zQ9US+2PoFMzZ+wuShm3j726WMyh+Fx9WXb9M+4d7j/0K6z05ffafLcVTVVfHgwvujZ6ldSnsemvAIAU+ALF8WX+/8ii0VW3hgoc054Gd1vc/07KTnSfdlRHO7FBWMQ0S4tN9lTP9oOmO+M4bO7e2U0ZzNn3Pb57cAkNn9HWpKu5PZ/V0S5IhCxDCkdy3flNjptXMGTmZ913X8oM/tfLT+Q97+tv5liW5fOYEO83H7SknNW0SoJhOXtxxxhfGkLIzW82WsJRxMxxMorre/J2UX6Z1m1T8IZ0TG324Zmd0+xBjBhL2YugAubwWumDsy15b2wIR8tO//HOGQl2BFAaGaLAK5ixGBYzuexsv/qX/pd0a39zFhD56UYmp2F0anwjJ7/BuPf1eDY0xpt9KeG28VUEXOwMfrBRz+7BUE8hbhS99EsDIXE0rB7S/B5alGXHUNTzI2UGsOf/YK0rvMQAhTVTwgGlyBzdjq9pdGX9fsLiRY3hmXt5zyjcc1q31P6hZ7ZUhgO+Gwj7QOX1BXnQsSomLTOHwZ6/BlraFs3YRmtRfhTd9AsLwLaZ0+xePfRag2yy7qNC5M2M2uFT9uUXtNcafsJK3j56S0+wY4c6/1k6FN82yIyF+AK4FXgf8AA4ArgBnABGMaXx0oIncAvwLeAD4DgsAJwNnAImCsMaYqpv40bLBxDXtu3xHxhTFmKftB82wcufa1v3798TWs2LWCCd1O5kd9z2bxjkV8t/DU/T6eeVvmUhYsY0SHkWT7G6a43h+ltaV4xEOqN3X/26rZTaazrqYxi7Z/yc2zb+Ku4+5JOFW2vmwdv/rgcsYWFHHd0b9j5sYZtE9pT+92faKXDJ7777MZlT+aa0f9Bmi6v77dvZqrPqqfn6Uwswd3H3cvmys2UVZbRvfMQlI8KTy48AEm9phI33b115HcMnsa87baq5t+OXwqjyx6mLpw4j+ofxj/R3736XUAtPO346qR1zAod3D02O+YczuzN83CYOiY2pEtlfYWuFXF/Slbewrt+ryIN73hbXGP63I8+an5vLTiRUzCyUJrUM5gbhl/G5P+eQMm7Ka2rBuZ3d9tMEITrvOT7vdSGSpvtK2z+57Dkp1LKA+Wk+Lxs6x4GaGaTMKhFLyp2xrdrzHD8obz5XYbjAUr89i1fE8WTl/m6mgAFh/4GCOASRgoxqraMYiy9SfRfsATuP27qS4eiC9zDaYuQPGyn+DPXkFm4X/32k5EJIdG+wFPUrz0gmh5Rrf3cPt3AwYT9lJXlUta/vy9tmfCbnZ8fRGmzv6suTwVZHR/D5EQJd/8EG/aRgwuAjlfU13cj6we/yFUm443dQd1NVnUlnYjNW9xg3YbSx+/Lw6JpF4iMghYDLxqjPlhTPkVwH3AT4wxzzax/yhgpTFmd1z5bcDvgCuMMQ/ElE/DBhs9jDFrWvGjABpsHMn2tb9Wl6zigYX38dvR19W7AZVqmdLaUjK8GQlTVUPDNNZ766/ISMjFg3/Oo1/9neuPvoGxnYoa1GuMMYa6cB01oWrSfRlsqdjCXfPuZMWu5fXq/eWE++mR1ZMtFVtYWryEE7qe2GibJTUlZPuz+evCByhI68S8rXMYnDOC55Y/Ga0TmcLr164/tx1zO363n5KaEu6YcztLdn4drTe595m0T8nhi63zuHncrbjExYJt87lp1u8bff8sfzaPnvIYNaEaHvryQWZunEHAE+CnAy7g74v/BtT/I1ZaW8pP325eiu5fDb+CYzofS22olin//SkAD570EF6Xj+eWPUtRXhGPzf8nm9nUrPYSuWHMjeyu3c260rW8vuo1RuWPjgaEiYTrfIg7WG9aLeK4Lsfz8YbpDcpL106grro97fu9CEDN7h6I1OHLXN+g7v4K1/kRd02zA6GIDG8Gz5z2/N4rNtOhEmxEgoLvGGNmxJSnADuBj40xk/ah3SHYkY2/GWMuiymfhhNsAMVApTEm8b8b+0CDjSOX9tehZW/9VVVXhUtc+N3+Ru+3sS8e/vIh3v72LYblDeeKEVfRIbXDfrcZDAV5a/Wb1IRqmNhjEjM3zuC7hac2mAoMhoIEw0Hc4mqQCjsiEmRNGXghTyx5nH+c8hhucfOnef+fS4f8gp7ZdqqltLaUp5c8xTn9ziEnkMvLK//FsLxh9RL2VddVc/ZbDa+xvP2YOxiUM5g6U8cP35jM2IIirh9zQ3T7xvKNCNApfc8VUuXl5Vz7/jXRYOOGMTeyYNt8/v3tWwD86/RXWVa8lBs+vT66z0ndJvDpxplUh6q5ePAlnNFrcrQfg6EgHpeH779ef+1UrNgMxpHjXlO6hmF5w+iS3pWtlVt5dunTTN/wEWmeNI7renyD6bOWePzUp2if0p6aumoQ4b75f47euiGRE7uexIfrm78o/ZUzXmdt6VryArl7HU1siUMlg+hoIAzUSxNpjKkWkYXO9n3RxXne2sj2RUAGEBKROcCtxpj/7MsbiUgOkAMwZMgQyssbH2JsicrKynrP6uCm/XVoaU5/hQgRJNiq73tOjx9zVPuj6JfdH1fY1Wq/L04uOMV+EYTjOhxPdWV1o3XDhAmS+H2njbqVFLefbhndObngu7jCduHyDSNuBIgerwsXF/SeAiFb9t2CU+ttj7hi8FVsrdrKjM0fUxYsozxYjjfkpaLCLqd74sSn8Yin3n5ZZDVoq7KyMjoVVJQ/joEZg1iybQkAPTN7UltVS89AL64Zei0VwQoeXfZ3JnX5HlN626uePC5P9D0jaqhhcuGZvLbmVU7r9j3+ve6tetuvHnwtZpDhy50L6Zfdn4AnQGGKXXNVUVFBOulc2v8yft7vFxgMLnHRLdCdh5f8tV47Y/OLKMofx+gOR1MTqsHr8lJcU8wL3zzHp1tmckKnE5nc40x8db56n/nyAb+iuraKudvt6MuI3JEs2DGfKf0uYnjOcPJTOzK03TDSPGks2rmI3EAug9sPoay2jGnz7AjVLwZezt+W2CRe1ZXV5HvyIQjlwdb5vmupthzZWAx0MMY0WOYvIi8CZwF+Y0xtC9p0AzOBUcBgY8zymG1XY9eEzAJ2Af2Aq4EC4GfGmMf34TNMw1l02q5dOx577LGWNqGUUoe9KlPFDrbTVfbtEuDlZhkz+YQTmUAP6UmtqeVzZjOMEWRK5t4bSMAYQym7ySSLXexiC5vZxlb8+CmS8fvUZoWpoI46trAZP3660BWPJP6fvjmjZsaYaDDTXHXOgL1HPCwzSwkTZqC03v1QYk2ePPmQmEZZBXiNMQ2++0TkSeB8oJ0xpqQFbd4PTAWuN8b8sRn1c4CvsFeydDXGtCjkixvZWD5r1qy97NE8lZWVzJ49m6KiIlJT938hnkou7a9Di/bXoSXSX0NGDaFD1v5PPanWk5GRcUhMo1QCjX3npMTUaRYRuRUbaDzSnEADwBizU0QeBqYB44B3m96j4f7Y9SWMGjWq1efrU1NTdQ3AIUT769Ci/XVo6ZDVQfvrENb8sZnWtwnIFRF/gm2dgR3NnUJxpjNuAB4DLmu6dgNrnOfcFu6nlFJKqWZoy2BjrvP+9e4e41yNMhxo1qUdInITdt3Ek8AlpuXzQpEl1I0tKFVKKaXUfmjLYOMF7K0pro4r/zmQCjwTKRCRXiLSP74BEbkROwXyFHBRY0nARMQjIg2u9xGRrsDl2KmQ1llwoZRSSql62mzNhjFmsYg8CEwVkVeAt7FXi1wJfAzEJvT6AOiOzewMgIj8CrgZWAe8D5wXt7J3qzHmPefrdOBbEXkNWMqeq1EucbadG5ttVCmllFKtp61vxHY1ds3EpcBp2DTi92PvjdJoqnJHJA9HN+CJBNs/BiLBRhXwMjAGmIwNMHZgg5Q7jTFzEuyvlFJKqVbQpsGGMSYE3O08mqpXmKDsQuDCZr5PDXYUQymllFIHWFuu2VBKKaXUEaBN7/p6OBGR7cDaVmrODeRjr5AJtVKbKnm0vw4t2l+HFu2vg1d3Y0xecypqsHEQEpG+wHKgnzFmRVsfj2qa9tehRfvr0KL9dXjQaRSllFJKJZUGG0oppZRKKg02Dk47sTlEdrb1gahm0f46tGh/HVq0vw4DumZDKaWUUkmlIxtKKaWUSioNNpRSSimVVBpsKKWUUiqpNNhQSimlVFJpsKGUUkqppNJgQymllFJJpcGGUkoppZJKgw2llFJKJZUGG0oppZRKKg02DiIi4hKRa0RkmYhUi8h6EblbRNLa+tiOFCJiGnmUJ6jbT0ReE5FdIlIhIjNE5MRG2s0SkftFZKPTt1+LyOUiIsn/VIc+EblORF4SkdVOf6zZS/0xIvK+iJSJSKmI/FdEhjdSt5OIPCki20WkSkTmichZjdT1i8gtIvKtiNSIyCoRuUFEvK3wMQ8LLekrEXm8iZ+5HyWo36LzLyIXiMgCp1+3isg/RKRZt0RXrcvT1geg6rkXuBJ4FbgbGOC8HiEiE4wx4bY8uCPIDOCRuLJg7AsR6QXMAuqAO4HdwM+Bd0RkojHm/Zi6PuA9YARwP7AUmAj8FcgHpiXlUxxebgeKgflAdlMVRWQsMB3YCNzoFE8FZojIOGPM4pi67YGZQAfgHmADcB7wooj8zBjzWFzzLwDfB/4JzAaKgFuB3sCF+/7xDivN7qsY5ycom5OgrNnnX0Suwfbpx8BVQBfgf4AiETnaGFPRzGNTrcEYo4+D4AEMAsLAy3HlVwAGOK+tj/FIeDjn+vFm1HsRCAHDY8rSgbXAcpz7Djnlv3TavSKujZeBWqB7W3/ug/0B9Iz5+itgTRN15wClQOeYss5O2btxde90+ub0mDK308ZOID2mfJJT9+64Nu52yse19Xk6GB4t7KvH7Z+hZrXb7PMP5AIVTj+6Y8pPd+pe39bn6Uh76DTKweNcQIA/x5X/HagEfnrAj+gIJiI+EUlvZFsacAYw3RizMFJujCkH/gH0BUbH7HIetg//HtfUnwEvcE4rHvphyRizujn1RKQ39ty/ZIzZGLP/RuAlYIKIdIzZ5TxglTHmzZi6IewIVHvsH7jYutDwZzTyWn9GaX5fxRIrU0Sa+pvUkvM/GUgF7nf6M3JsbwKr0b464DTYOHiMxo5s1Bs6NMZUAwup/8dLJdePsMFBmYhsc9ZaZMVsHwr4scO48T5znkeDXYcDjAQWOH0Zaw62z7VvW0/kXDbWNwIcBSAiBdgRj88aqRvbXuTrjcaY9bEVndeb0H7cH7udR5WIvCciYxLUacn539v3Qf/G/plQyaFrNg4enYAdxpiaBNs2AuNExGeMqT3Ax3WkmYP9D/gbIBP7n+1U4Dhnvr8c21dg+yVepKyz89wOCCSqa4ypEZGdMXXV/mtJ37SkbqT+kkbedyN2TYBqmS3YtWpfYKc9hgFXY9fXTDIxa59o2fnfW9+KU2fFvh+6agkNNg4eqUCiQAOgOqaOBhtJZIyJ/4/qSRFZBPwBu8jsD9h+gMT9FdtX7KVupH5qI9tUy7VW38TXjXyt/diKjDH/L67oNRF5Fjua+xDQJ2ZbS85/S/tWJZlOoxw8KrFD84mkxNRRB96fsEHeac7rSD8k6q/4vmqqbqS+9mvraa2+SfQzt7efUe3HVmCMWYldgN1bRPrGbGrJ+W9p36ok02Dj4LEJyBWRRD8cnbFTLDqq0QaMMUGc/nGKNjnPiaY/ImWR4dtdQFWiuk5f55B4qFftm5b0TUvqRuo3NuXVGe3H1rTGec6NKWvJ+d9b35qYOuoA0GDj4DEX2x9HxxaKSAowHJjXFgelon3QBdjqFC3GDs8WJag+1nmeB2BsbpT52Fwp8YHk0dg+175tPXOd58b6xmDXB2CM2Yz9AzW2kbpQv2/mAp1FpGtsRed1J7QfW1Nk+mRrTFlLzn9T3wdjgOXO+it1gGiwcfB4AfuL8Oq48p9j5xafOeBHdIQRkZxGNt2KXd/0JkQvcX0TOF5EhsXsnw5cAqyk/lVFz2H78NK4dq/GJgV7sTWOX4Ex5hvsH52zRCSySBDn67OAD40xW2J2eQ7oJSKnx9R1Y/PblABvx9WFhj+jkdf6M9oCIpLmBPLx5SOwfbXUGLMqZlNLzv/r2BHFqU5/Rto+HeiF9tUBJ06iE3UQEJH7sVc+vIr9JRfJIPopcKLRDKJJJSL3Yv+j/QhYh03SNQk4AfgcOMEYU+XU7Y0NKILY1fSl2MBwCHCaMeadmHZ92Gyjw4D7sBlEJwFnArcZY35/ID7foUxEzge6Oy+vAHzYZE4Aa40xT8XUHYftww3YfBmRffKB8caYL2Pq5mBHOnKw2SY3YnPeHA9cYox5NO443gS+BzzKngyWFwNPG2MSZcE84jS3r5z08f8BXsMG6JGrUX6GvST8FGPMzLi2m33+ReRa4C5sNtnnsNMn1wLrgdE6snGAtXVWMX3seWAzF16LzUBZg/3Fdw8xWQz1kdTz/33gHee8V2N/+S0ErgdSEtQfgP0PqgS72GwmMKGRtrOBB7DzxDXYS/imEpNpVB9N9s107Mhfosf0BPWLgA+AcqDM6deRjbTdGXgK2OH0+3zgnEbqpgC3YdcU1GATRP0e8Lb1OTpYHs3tK6Cjc96XYYP1IDbIfwLo3xrnH5vC/EunX7dh05x3aOtzdCQ+dGRDKaWUUkmlazaUUkoplVQabCillFIqqTTYUEoppVRSabChlFJKqaTSYEMppZRSSaXBhlJKKaWSSoMNpZRSSiWVBhtKKaWUSioNNpRSSSciPUXkERFZJiKVIrJLRJaIyBMickJMvWkiMrktj1Up1fo8bX0ASqnDm4iMAj7GpqN+EvgaCAB9gdOx6cQ/cqrfhE1X/dqBP1KlVLJosKGUSrabsHe9HWGMWRi7QUSmYu+RoZQ6jOk0ilIq2foAO+MDDQBjTNgYs0lECkUkcqOmKSJiIo/Y+iIyQUTeFZESEakWkUUicll8uyKyRkSmi8hIEflQRMpFpNiZtukQVzfFmb5Z7kzxlIjIYhH5U2ueBKWOZDqyoZRKtlVAAahTGAAAAzVJREFUPxH5gTHmlUbqbAfOx94FdAbwSHwFEbkUeBj4DPgD9q68JwMPiUgvY8xv4nbpgr3z68vAv4CR2NuXjxKR0caYSqfeg075k8C92Lsv9wFO3LePq5SKp3d9VUollYgUYddseIGVwExgLvZ240vj6hrgCWPMhXHlBcC3wCvGmPPitv0FmAr0NcascsrWAN2Ba4wxf46pew1wD3CdMeYOp6wY+MwYM6m1PrNSqj6dRlFKJZUxZjZwFHbhZxZwEfBXYImIzBCRns1o5keAH3hURHJjH8Cb2N9lJ8XtUwo8FFf2V6f8zJiy3cAgERncwo+mlGomnUZRSiWdMWYxcCGAiHQHjgMuAY4FXheRo4wxtU00McB5fr+JOvlxr1cbY2rijqNGRFYDsQHO1djpm8XOto+wAcybxphwkx9MKdUsGmwopQ4oY8xa4EkRiazPGA8cjZ1eaYw4zxcAmxupszr+rfbSVuR4XheRQmASNgiaAFwMzBCRCXsJgpRSzaDBhlKqTRhjjIh8jg02Ou+l+krneYcxpqnRjVi9RMQXGyyIiB/oASyLO5Zi4GngaRER4A7gt8D3gZea+X5KqUbomg2lVFKJyMki0uAfGxEJAKc4L5c4z+VA+wTNvAjUADc7+8W3leUEErEygV/Glf3SKX/N2c8tItmxFYxdNb/AeZnoWJRSLaRXoyilkkpEvgJygDeAxUAl0BU4D5tF9EljzBSn7nvYkY6bgXXYv/3PO9suAv4BrMeusVgL5AFDgMnAQGPMGqfuGqDOed+XgS+wi1R/BiwHRhljKpxAY7NzbAuAbdiRj8ux/4wNNsZsSs6ZUerIocGGUiqpROQU7HTEMdjpkmzsFSCLsEHD45GFmCLSB5v3YiyQAWCMkZi2xgO/xgYk2cAObPDwFvCgMabaqbcGWAP8D3AXMAaoder92hiz1annwwY2JwG9gHRs8PEh8EdjTGT6Rim1HzTYUEoddiLBhjHm+DY+FKUUumZDKaWUUkmmwYZSSimlkkqDDaWUUkolla7ZUEoppVRS6ciGUkoppZJKgw2llFJKJZUGG0oppZRKKg02lFJKKZVUGmwopZRSKqn+D1/kV6+ZzM0NAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "ax = plt.subplot(1,1,1)\n",
    "ax.plot(steps_loss, none_loss, '-', linewidth=1.7, label=legends['nccl'], color=colors['nccl'])\n",
    "ax.plot(steps_loss, intml_loss, '-', linewidth=1.7, label=legends['intml'], color=colors['intml'])\n",
    "ax.set_xlabel(\"Steps\", fontsize=FONT_SIZE)\n",
    "ax.set_ylabel(\"Train loss\", fontsize=FONT_SIZE)\n",
    "ax.legend(frameon='False', fontsize=FONT_SIZE)\n",
    "ax.grid(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> dist_plots-intml/NCF/NCF.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import warnings\n",
    "import math\n",
    "import re\n",
    "from collections import OrderedDict\n",
    "from operator import add"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "ROOT_FOLDER=''\n",
    "plt.style.use('seaborn-talk')\n",
    "SCATTER_SIZE = 50\n",
    "FONT_SIZE = 18\n",
    "matplotlib.rc('xtick', labelsize=FONT_SIZE)\n",
    "matplotlib.rc('ytick', labelsize=FONT_SIZE)\n",
    "matplotlib.rcParams.update({'font.size': FONT_SIZE})\n",
    "# colors = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']\n",
    "colors = {\n",
    "    'intml':'#377eb8',\n",
    "    'intml/':'#3773b8',\n",
    "    'intml-rounding/':'#ff7f0e',\n",
    "    'intml-rounding':'#ff7f0e',\n",
    "    'nccl':'#4daf4a',\n",
    "    'switchml':'#d62728',\n",
    "    'switchml_4core/':'#d62728'\n",
    "}\n",
    "legends = {\n",
    "    'intml':r'${C_{\\rm nat}}$',\n",
    "    'intml/':r'${C_{\\rm nat}}$',\n",
    "    'intml-rounding':r'${C_{\\rm nat}}$ deterministic',\n",
    "    'intml-rounding/':r'${C_{\\rm nat}}$ deterministic',\n",
    "    'nccl':'No Compression',\n",
    "    'switchml':'In-Network\\nAggregation',\n",
    "    'switchml_4core/':'In-Network\\nAggregation'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "nonedf = pd.read_excel(r'none.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "intmldf = pd.read_excel(r'intml.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th>_step</th>\n",
       "      <th>_runtime</th>\n",
       "      <th>Test loss</th>\n",
       "      <th>_timestamp</th>\n",
       "      <th>Test hit rate</th>\n",
       "      <th>Test train epoch time</th>\n",
       "      <th>Test train throughput</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>94</th>\n",
       "      <td>94</td>\n",
       "      <td>94</td>\n",
       "      <td>28.080098</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.873423</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>191</th>\n",
       "      <td>191</td>\n",
       "      <td>191</td>\n",
       "      <td>41.164082</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.904421</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>288</th>\n",
       "      <td>288</td>\n",
       "      <td>288</td>\n",
       "      <td>53.019427</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.924321</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>385</th>\n",
       "      <td>385</td>\n",
       "      <td>385</td>\n",
       "      <td>66.007903</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.941224</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>482</th>\n",
       "      <td>482</td>\n",
       "      <td>482</td>\n",
       "      <td>80.583491</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.946669</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>579</th>\n",
       "      <td>579</td>\n",
       "      <td>579</td>\n",
       "      <td>93.538331</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.944142</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>676</th>\n",
       "      <td>676</td>\n",
       "      <td>676</td>\n",
       "      <td>105.314339</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.945571</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>773</th>\n",
       "      <td>773</td>\n",
       "      <td>773</td>\n",
       "      <td>118.278962</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.950727</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>870</th>\n",
       "      <td>870</td>\n",
       "      <td>870</td>\n",
       "      <td>130.287901</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.945521</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>967</th>\n",
       "      <td>967</td>\n",
       "      <td>967</td>\n",
       "      <td>144.052609</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956005</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1064</th>\n",
       "      <td>1064</td>\n",
       "      <td>1064</td>\n",
       "      <td>155.559305</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.954135</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1161</th>\n",
       "      <td>1161</td>\n",
       "      <td>1161</td>\n",
       "      <td>168.981032</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956922</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1258</th>\n",
       "      <td>1258</td>\n",
       "      <td>1258</td>\n",
       "      <td>181.073263</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.955962</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1355</th>\n",
       "      <td>1355</td>\n",
       "      <td>1355</td>\n",
       "      <td>193.379739</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.951377</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1452</th>\n",
       "      <td>1452</td>\n",
       "      <td>1452</td>\n",
       "      <td>205.872386</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956373</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1549</th>\n",
       "      <td>1549</td>\n",
       "      <td>1549</td>\n",
       "      <td>219.899103</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.957622</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1646</th>\n",
       "      <td>1646</td>\n",
       "      <td>1646</td>\n",
       "      <td>231.877013</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.953095</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1743</th>\n",
       "      <td>1743</td>\n",
       "      <td>1743</td>\n",
       "      <td>244.436492</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.958402</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1840</th>\n",
       "      <td>1840</td>\n",
       "      <td>1840</td>\n",
       "      <td>256.348650</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.958633</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1937</th>\n",
       "      <td>1937</td>\n",
       "      <td>1937</td>\n",
       "      <td>269.337387</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>0.956431</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Unnamed: 0  _step    _runtime  Test loss    _timestamp  Test hit rate  \\\n",
       "94            94     94   28.080098        NaN  1.599611e+09       0.873423   \n",
       "191          191    191   41.164082        NaN  1.599611e+09       0.904421   \n",
       "288          288    288   53.019427        NaN  1.599611e+09       0.924321   \n",
       "385          385    385   66.007903        NaN  1.599611e+09       0.941224   \n",
       "482          482    482   80.583491        NaN  1.599611e+09       0.946669   \n",
       "579          579    579   93.538331        NaN  1.599611e+09       0.944142   \n",
       "676          676    676  105.314339        NaN  1.599611e+09       0.945571   \n",
       "773          773    773  118.278962        NaN  1.599611e+09       0.950727   \n",
       "870          870    870  130.287901        NaN  1.599611e+09       0.945521   \n",
       "967          967    967  144.052609        NaN  1.599611e+09       0.956005   \n",
       "1064        1064   1064  155.559305        NaN  1.599611e+09       0.954135   \n",
       "1161        1161   1161  168.981032        NaN  1.599611e+09       0.956922   \n",
       "1258        1258   1258  181.073263        NaN  1.599611e+09       0.955962   \n",
       "1355        1355   1355  193.379739        NaN  1.599611e+09       0.951377   \n",
       "1452        1452   1452  205.872386        NaN  1.599611e+09       0.956373   \n",
       "1549        1549   1549  219.899103        NaN  1.599611e+09       0.957622   \n",
       "1646        1646   1646  231.877013        NaN  1.599611e+09       0.953095   \n",
       "1743        1743   1743  244.436492        NaN  1.599611e+09       0.958402   \n",
       "1840        1840   1840  256.348650        NaN  1.599611e+09       0.958633   \n",
       "1937        1937   1937  269.337387        NaN  1.599611e+09       0.956431   \n",
       "\n",
       "      Test train epoch time  Test train throughput  \n",
       "94                      NaN                    NaN  \n",
       "191                     NaN                    NaN  \n",
       "288                     NaN                    NaN  \n",
       "385                     NaN                    NaN  \n",
       "482                     NaN                    NaN  \n",
       "579                     NaN                    NaN  \n",
       "676                     NaN                    NaN  \n",
       "773                     NaN                    NaN  \n",
       "870                     NaN                    NaN  \n",
       "967                     NaN                    NaN  \n",
       "1064                    NaN                    NaN  \n",
       "1161                    NaN                    NaN  \n",
       "1258                    NaN                    NaN  \n",
       "1355                    NaN                    NaN  \n",
       "1452                    NaN                    NaN  \n",
       "1549                    NaN                    NaN  \n",
       "1646                    NaN                    NaN  \n",
       "1743                    NaN                    NaN  \n",
       "1840                    NaN                    NaN  \n",
       "1937                    NaN                    NaN  "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nonedf[nonedf['Test hit rate'].notnull()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th>_step</th>\n",
       "      <th>_runtime</th>\n",
       "      <th>Test loss</th>\n",
       "      <th>_timestamp</th>\n",
       "      <th>Test hit rate</th>\n",
       "      <th>Test train epoch time</th>\n",
       "      <th>Test train throughput</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>15.327552</td>\n",
       "      <td>0.661432</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>15.646305</td>\n",
       "      <td>0.710204</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>15.730458</td>\n",
       "      <td>0.775512</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>15.845870</td>\n",
       "      <td>0.891382</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>15.963088</td>\n",
       "      <td>1.102514</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>16.054566</td>\n",
       "      <td>1.372083</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6</td>\n",
       "      <td>6</td>\n",
       "      <td>16.169914</td>\n",
       "      <td>1.136684</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "      <td>16.316602</td>\n",
       "      <td>1.013138</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>8</td>\n",
       "      <td>8</td>\n",
       "      <td>16.780248</td>\n",
       "      <td>0.930296</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>9</td>\n",
       "      <td>9</td>\n",
       "      <td>16.937398</td>\n",
       "      <td>0.889632</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>10</td>\n",
       "      <td>10</td>\n",
       "      <td>17.055417</td>\n",
       "      <td>0.843144</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>11</td>\n",
       "      <td>11</td>\n",
       "      <td>17.189799</td>\n",
       "      <td>0.801743</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>12</td>\n",
       "      <td>12</td>\n",
       "      <td>17.566197</td>\n",
       "      <td>0.670870</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>13</td>\n",
       "      <td>13</td>\n",
       "      <td>17.694036</td>\n",
       "      <td>0.771792</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>14</td>\n",
       "      <td>14</td>\n",
       "      <td>17.795267</td>\n",
       "      <td>0.461890</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>15</td>\n",
       "      <td>15</td>\n",
       "      <td>17.916423</td>\n",
       "      <td>0.686869</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>16</td>\n",
       "      <td>16</td>\n",
       "      <td>18.001406</td>\n",
       "      <td>0.541218</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>17</td>\n",
       "      <td>17</td>\n",
       "      <td>18.108741</td>\n",
       "      <td>0.628605</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>18</td>\n",
       "      <td>18</td>\n",
       "      <td>18.207345</td>\n",
       "      <td>0.507295</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "      <td>18.608760</td>\n",
       "      <td>0.777126</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>20</td>\n",
       "      <td>20</td>\n",
       "      <td>18.943475</td>\n",
       "      <td>0.457371</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>21</td>\n",
       "      <td>21</td>\n",
       "      <td>19.077172</td>\n",
       "      <td>0.636850</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>22</td>\n",
       "      <td>22</td>\n",
       "      <td>19.191365</td>\n",
       "      <td>0.569608</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>23</td>\n",
       "      <td>23</td>\n",
       "      <td>19.652014</td>\n",
       "      <td>0.575194</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>24</td>\n",
       "      <td>24</td>\n",
       "      <td>19.859504</td>\n",
       "      <td>0.573735</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>20.004949</td>\n",
       "      <td>0.644953</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>26</td>\n",
       "      <td>26</td>\n",
       "      <td>20.131200</td>\n",
       "      <td>0.525650</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>27</td>\n",
       "      <td>27</td>\n",
       "      <td>20.307706</td>\n",
       "      <td>0.664133</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>28</td>\n",
       "      <td>28</td>\n",
       "      <td>20.470718</td>\n",
       "      <td>0.471253</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>29</td>\n",
       "      <td>29</td>\n",
       "      <td>20.610082</td>\n",
       "      <td>0.685644</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1907</th>\n",
       "      <td>1907</td>\n",
       "      <td>1907</td>\n",
       "      <td>264.657259</td>\n",
       "      <td>0.308760</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1908</th>\n",
       "      <td>1908</td>\n",
       "      <td>1908</td>\n",
       "      <td>264.768454</td>\n",
       "      <td>0.256600</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1909</th>\n",
       "      <td>1909</td>\n",
       "      <td>1909</td>\n",
       "      <td>264.872072</td>\n",
       "      <td>0.306787</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1910</th>\n",
       "      <td>1910</td>\n",
       "      <td>1910</td>\n",
       "      <td>264.966990</td>\n",
       "      <td>0.282786</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1911</th>\n",
       "      <td>1911</td>\n",
       "      <td>1911</td>\n",
       "      <td>265.089773</td>\n",
       "      <td>0.284602</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1912</th>\n",
       "      <td>1912</td>\n",
       "      <td>1912</td>\n",
       "      <td>265.200308</td>\n",
       "      <td>0.286049</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1913</th>\n",
       "      <td>1913</td>\n",
       "      <td>1913</td>\n",
       "      <td>265.306373</td>\n",
       "      <td>0.291117</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1914</th>\n",
       "      <td>1914</td>\n",
       "      <td>1914</td>\n",
       "      <td>265.408848</td>\n",
       "      <td>0.260348</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1915</th>\n",
       "      <td>1915</td>\n",
       "      <td>1915</td>\n",
       "      <td>265.510251</td>\n",
       "      <td>0.318010</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1916</th>\n",
       "      <td>1916</td>\n",
       "      <td>1916</td>\n",
       "      <td>265.594951</td>\n",
       "      <td>0.274216</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1917</th>\n",
       "      <td>1917</td>\n",
       "      <td>1917</td>\n",
       "      <td>265.751519</td>\n",
       "      <td>0.278396</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1918</th>\n",
       "      <td>1918</td>\n",
       "      <td>1918</td>\n",
       "      <td>265.852821</td>\n",
       "      <td>0.291889</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1919</th>\n",
       "      <td>1919</td>\n",
       "      <td>1919</td>\n",
       "      <td>265.997009</td>\n",
       "      <td>0.283773</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1920</th>\n",
       "      <td>1920</td>\n",
       "      <td>1920</td>\n",
       "      <td>266.102959</td>\n",
       "      <td>0.280031</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1921</th>\n",
       "      <td>1921</td>\n",
       "      <td>1921</td>\n",
       "      <td>266.205239</td>\n",
       "      <td>0.312344</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1922</th>\n",
       "      <td>1922</td>\n",
       "      <td>1922</td>\n",
       "      <td>266.297516</td>\n",
       "      <td>0.253473</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1923</th>\n",
       "      <td>1923</td>\n",
       "      <td>1923</td>\n",
       "      <td>266.411302</td>\n",
       "      <td>0.300967</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1924</th>\n",
       "      <td>1924</td>\n",
       "      <td>1924</td>\n",
       "      <td>266.513391</td>\n",
       "      <td>0.298374</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1925</th>\n",
       "      <td>1925</td>\n",
       "      <td>1925</td>\n",
       "      <td>266.602728</td>\n",
       "      <td>0.273990</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1926</th>\n",
       "      <td>1926</td>\n",
       "      <td>1926</td>\n",
       "      <td>266.711185</td>\n",
       "      <td>0.299862</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1927</th>\n",
       "      <td>1927</td>\n",
       "      <td>1927</td>\n",
       "      <td>266.818105</td>\n",
       "      <td>0.268373</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1928</th>\n",
       "      <td>1928</td>\n",
       "      <td>1928</td>\n",
       "      <td>266.936219</td>\n",
       "      <td>0.308900</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1929</th>\n",
       "      <td>1929</td>\n",
       "      <td>1929</td>\n",
       "      <td>267.039251</td>\n",
       "      <td>0.270749</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1930</th>\n",
       "      <td>1930</td>\n",
       "      <td>1930</td>\n",
       "      <td>267.136147</td>\n",
       "      <td>0.294516</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1931</th>\n",
       "      <td>1931</td>\n",
       "      <td>1931</td>\n",
       "      <td>267.303870</td>\n",
       "      <td>0.275880</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1932</th>\n",
       "      <td>1932</td>\n",
       "      <td>1932</td>\n",
       "      <td>267.409514</td>\n",
       "      <td>0.297953</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1933</th>\n",
       "      <td>1933</td>\n",
       "      <td>1933</td>\n",
       "      <td>267.512781</td>\n",
       "      <td>0.272806</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1934</th>\n",
       "      <td>1934</td>\n",
       "      <td>1934</td>\n",
       "      <td>267.605871</td>\n",
       "      <td>0.303927</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1935</th>\n",
       "      <td>1935</td>\n",
       "      <td>1935</td>\n",
       "      <td>268.212382</td>\n",
       "      <td>0.266979</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1936</th>\n",
       "      <td>1936</td>\n",
       "      <td>1936</td>\n",
       "      <td>268.671743</td>\n",
       "      <td>0.311819</td>\n",
       "      <td>1.599611e+09</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1880 rows × 8 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      Unnamed: 0  _step    _runtime  Test loss    _timestamp  Test hit rate  \\\n",
       "0              0      0   15.327552   0.661432  1.599611e+09            NaN   \n",
       "1              1      1   15.646305   0.710204  1.599611e+09            NaN   \n",
       "2              2      2   15.730458   0.775512  1.599611e+09            NaN   \n",
       "3              3      3   15.845870   0.891382  1.599611e+09            NaN   \n",
       "4              4      4   15.963088   1.102514  1.599611e+09            NaN   \n",
       "5              5      5   16.054566   1.372083  1.599611e+09            NaN   \n",
       "6              6      6   16.169914   1.136684  1.599611e+09            NaN   \n",
       "7              7      7   16.316602   1.013138  1.599611e+09            NaN   \n",
       "8              8      8   16.780248   0.930296  1.599611e+09            NaN   \n",
       "9              9      9   16.937398   0.889632  1.599611e+09            NaN   \n",
       "10            10     10   17.055417   0.843144  1.599611e+09            NaN   \n",
       "11            11     11   17.189799   0.801743  1.599611e+09            NaN   \n",
       "12            12     12   17.566197   0.670870  1.599611e+09            NaN   \n",
       "13            13     13   17.694036   0.771792  1.599611e+09            NaN   \n",
       "14            14     14   17.795267   0.461890  1.599611e+09            NaN   \n",
       "15            15     15   17.916423   0.686869  1.599611e+09            NaN   \n",
       "16            16     16   18.001406   0.541218  1.599611e+09            NaN   \n",
       "17            17     17   18.108741   0.628605  1.599611e+09            NaN   \n",
       "18            18     18   18.207345   0.507295  1.599611e+09            NaN   \n",
       "19            19     19   18.608760   0.777126  1.599611e+09            NaN   \n",
       "20            20     20   18.943475   0.457371  1.599611e+09            NaN   \n",
       "21            21     21   19.077172   0.636850  1.599611e+09            NaN   \n",
       "22            22     22   19.191365   0.569608  1.599611e+09            NaN   \n",
       "23            23     23   19.652014   0.575194  1.599611e+09            NaN   \n",
       "24            24     24   19.859504   0.573735  1.599611e+09            NaN   \n",
       "25            25     25   20.004949   0.644953  1.599611e+09            NaN   \n",
       "26            26     26   20.131200   0.525650  1.599611e+09            NaN   \n",
       "27            27     27   20.307706   0.664133  1.599611e+09            NaN   \n",
       "28            28     28   20.470718   0.471253  1.599611e+09            NaN   \n",
       "29            29     29   20.610082   0.685644  1.599611e+09            NaN   \n",
       "...          ...    ...         ...        ...           ...            ...   \n",
       "1907        1907   1907  264.657259   0.308760  1.599611e+09            NaN   \n",
       "1908        1908   1908  264.768454   0.256600  1.599611e+09            NaN   \n",
       "1909        1909   1909  264.872072   0.306787  1.599611e+09            NaN   \n",
       "1910        1910   1910  264.966990   0.282786  1.599611e+09            NaN   \n",
       "1911        1911   1911  265.089773   0.284602  1.599611e+09            NaN   \n",
       "1912        1912   1912  265.200308   0.286049  1.599611e+09            NaN   \n",
       "1913        1913   1913  265.306373   0.291117  1.599611e+09            NaN   \n",
       "1914        1914   1914  265.408848   0.260348  1.599611e+09            NaN   \n",
       "1915        1915   1915  265.510251   0.318010  1.599611e+09            NaN   \n",
       "1916        1916   1916  265.594951   0.274216  1.599611e+09            NaN   \n",
       "1917        1917   1917  265.751519   0.278396  1.599611e+09            NaN   \n",
       "1918        1918   1918  265.852821   0.291889  1.599611e+09            NaN   \n",
       "1919        1919   1919  265.997009   0.283773  1.599611e+09            NaN   \n",
       "1920        1920   1920  266.102959   0.280031  1.599611e+09            NaN   \n",
       "1921        1921   1921  266.205239   0.312344  1.599611e+09            NaN   \n",
       "1922        1922   1922  266.297516   0.253473  1.599611e+09            NaN   \n",
       "1923        1923   1923  266.411302   0.300967  1.599611e+09            NaN   \n",
       "1924        1924   1924  266.513391   0.298374  1.599611e+09            NaN   \n",
       "1925        1925   1925  266.602728   0.273990  1.599611e+09            NaN   \n",
       "1926        1926   1926  266.711185   0.299862  1.599611e+09            NaN   \n",
       "1927        1927   1927  266.818105   0.268373  1.599611e+09            NaN   \n",
       "1928        1928   1928  266.936219   0.308900  1.599611e+09            NaN   \n",
       "1929        1929   1929  267.039251   0.270749  1.599611e+09            NaN   \n",
       "1930        1930   1930  267.136147   0.294516  1.599611e+09            NaN   \n",
       "1931        1931   1931  267.303870   0.275880  1.599611e+09            NaN   \n",
       "1932        1932   1932  267.409514   0.297953  1.599611e+09            NaN   \n",
       "1933        1933   1933  267.512781   0.272806  1.599611e+09            NaN   \n",
       "1934        1934   1934  267.605871   0.303927  1.599611e+09            NaN   \n",
       "1935        1935   1935  268.212382   0.266979  1.599611e+09            NaN   \n",
       "1936        1936   1936  268.671743   0.311819  1.599611e+09            NaN   \n",
       "\n",
       "      Test train epoch time  Test train throughput  \n",
       "0                       NaN                    NaN  \n",
       "1                       NaN                    NaN  \n",
       "2                       NaN                    NaN  \n",
       "3                       NaN                    NaN  \n",
       "4                       NaN                    NaN  \n",
       "5                       NaN                    NaN  \n",
       "6                       NaN                    NaN  \n",
       "7                       NaN                    NaN  \n",
       "8                       NaN                    NaN  \n",
       "9                       NaN                    NaN  \n",
       "10                      NaN                    NaN  \n",
       "11                      NaN                    NaN  \n",
       "12                      NaN                    NaN  \n",
       "13                      NaN                    NaN  \n",
       "14                      NaN                    NaN  \n",
       "15                      NaN                    NaN  \n",
       "16                      NaN                    NaN  \n",
       "17                      NaN                    NaN  \n",
       "18                      NaN                    NaN  \n",
       "19                      NaN                    NaN  \n",
       "20                      NaN                    NaN  \n",
       "21                      NaN                    NaN  \n",
       "22                      NaN                    NaN  \n",
       "23                      NaN                    NaN  \n",
       "24                      NaN                    NaN  \n",
       "25                      NaN                    NaN  \n",
       "26                      NaN                    NaN  \n",
       "27                      NaN                    NaN  \n",
       "28                      NaN                    NaN  \n",
       "29                      NaN                    NaN  \n",
       "...                     ...                    ...  \n",
       "1907                    NaN                    NaN  \n",
       "1908                    NaN                    NaN  \n",
       "1909                    NaN                    NaN  \n",
       "1910                    NaN                    NaN  \n",
       "1911                    NaN                    NaN  \n",
       "1912                    NaN                    NaN  \n",
       "1913                    NaN                    NaN  \n",
       "1914                    NaN                    NaN  \n",
       "1915                    NaN                    NaN  \n",
       "1916                    NaN                    NaN  \n",
       "1917                    NaN                    NaN  \n",
       "1918                    NaN                    NaN  \n",
       "1919                    NaN                    NaN  \n",
       "1920                    NaN                    NaN  \n",
       "1921                    NaN                    NaN  \n",
       "1922                    NaN                    NaN  \n",
       "1923                    NaN                    NaN  \n",
       "1924                    NaN                    NaN  \n",
       "1925                    NaN                    NaN  \n",
       "1926                    NaN                    NaN  \n",
       "1927                    NaN                    NaN  \n",
       "1928                    NaN                    NaN  \n",
       "1929                    NaN                    NaN  \n",
       "1930                    NaN                    NaN  \n",
       "1931                    NaN                    NaN  \n",
       "1932                    NaN                    NaN  \n",
       "1933                    NaN                    NaN  \n",
       "1934                    NaN                    NaN  \n",
       "1935                    NaN                    NaN  \n",
       "1936                    NaN                    NaN  \n",
       "\n",
       "[1880 rows x 8 columns]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nonedf[nonedf['Test loss'].notnull()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th>_step</th>\n",
       "      <th>_runtime</th>\n",
       "      <th>Train loss</th>\n",
       "      <th>_timestamp</th>\n",
       "      <th>validation/throughput</th>\n",
       "      <th>train/throughput</th>\n",
       "      <th>hit rate</th>\n",
       "      <th>train/epoch time</th>\n",
       "      <th>validation/epoch time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>93</th>\n",
       "      <td>93</td>\n",
       "      <td>94</td>\n",
       "      <td>39.550379</td>\n",
       "      <td>0.567186</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.282039e+08</td>\n",
       "      <td>3.792690e+06</td>\n",
       "      <td>0.877452</td>\n",
       "      <td>26.184281</td>\n",
       "      <td>0.109106</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>187</th>\n",
       "      <td>187</td>\n",
       "      <td>188</td>\n",
       "      <td>65.495241</td>\n",
       "      <td>0.464091</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.906263e+08</td>\n",
       "      <td>3.837037e+06</td>\n",
       "      <td>0.904970</td>\n",
       "      <td>25.881651</td>\n",
       "      <td>0.073378</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>281</th>\n",
       "      <td>281</td>\n",
       "      <td>282</td>\n",
       "      <td>90.988820</td>\n",
       "      <td>0.345953</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.716930e+08</td>\n",
       "      <td>3.907019e+06</td>\n",
       "      <td>0.921195</td>\n",
       "      <td>25.418059</td>\n",
       "      <td>0.081470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>375</th>\n",
       "      <td>375</td>\n",
       "      <td>376</td>\n",
       "      <td>116.296699</td>\n",
       "      <td>0.401402</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.920201e+08</td>\n",
       "      <td>3.932814e+06</td>\n",
       "      <td>0.936242</td>\n",
       "      <td>25.251348</td>\n",
       "      <td>0.072845</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>469</th>\n",
       "      <td>469</td>\n",
       "      <td>470</td>\n",
       "      <td>141.612891</td>\n",
       "      <td>0.387603</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.718439e+08</td>\n",
       "      <td>3.940515e+06</td>\n",
       "      <td>0.942972</td>\n",
       "      <td>25.202000</td>\n",
       "      <td>0.081398</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>563</th>\n",
       "      <td>563</td>\n",
       "      <td>564</td>\n",
       "      <td>166.995147</td>\n",
       "      <td>0.330040</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.785528e+08</td>\n",
       "      <td>3.929361e+06</td>\n",
       "      <td>0.933188</td>\n",
       "      <td>25.273538</td>\n",
       "      <td>0.078340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>657</th>\n",
       "      <td>657</td>\n",
       "      <td>658</td>\n",
       "      <td>192.575849</td>\n",
       "      <td>0.411630</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.982143e+08</td>\n",
       "      <td>3.888742e+06</td>\n",
       "      <td>0.951449</td>\n",
       "      <td>25.537527</td>\n",
       "      <td>0.070569</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>751</th>\n",
       "      <td>751</td>\n",
       "      <td>752</td>\n",
       "      <td>218.072084</td>\n",
       "      <td>0.302396</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.788413e+08</td>\n",
       "      <td>3.905803e+06</td>\n",
       "      <td>0.946171</td>\n",
       "      <td>25.425975</td>\n",
       "      <td>0.078213</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>845</th>\n",
       "      <td>845</td>\n",
       "      <td>846</td>\n",
       "      <td>243.646919</td>\n",
       "      <td>0.312634</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.697787e+08</td>\n",
       "      <td>3.894316e+06</td>\n",
       "      <td>0.943311</td>\n",
       "      <td>25.500973</td>\n",
       "      <td>0.082388</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>939</th>\n",
       "      <td>939</td>\n",
       "      <td>940</td>\n",
       "      <td>269.099007</td>\n",
       "      <td>0.295222</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.587469e+08</td>\n",
       "      <td>3.914726e+06</td>\n",
       "      <td>0.948828</td>\n",
       "      <td>25.368024</td>\n",
       "      <td>0.088114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1033</th>\n",
       "      <td>1033</td>\n",
       "      <td>1034</td>\n",
       "      <td>294.760953</td>\n",
       "      <td>0.303964</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.758206e+08</td>\n",
       "      <td>3.891500e+06</td>\n",
       "      <td>0.948943</td>\n",
       "      <td>25.519430</td>\n",
       "      <td>0.079557</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1127</th>\n",
       "      <td>1127</td>\n",
       "      <td>1128</td>\n",
       "      <td>320.542846</td>\n",
       "      <td>0.296810</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.673070e+08</td>\n",
       "      <td>3.855847e+06</td>\n",
       "      <td>0.952308</td>\n",
       "      <td>25.755389</td>\n",
       "      <td>0.083606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1221</th>\n",
       "      <td>1221</td>\n",
       "      <td>1222</td>\n",
       "      <td>345.306767</td>\n",
       "      <td>0.293732</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.703169e+08</td>\n",
       "      <td>4.027467e+06</td>\n",
       "      <td>0.953081</td>\n",
       "      <td>24.657892</td>\n",
       "      <td>0.082128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1315</th>\n",
       "      <td>1315</td>\n",
       "      <td>1316</td>\n",
       "      <td>370.591070</td>\n",
       "      <td>0.319117</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.776053e+08</td>\n",
       "      <td>3.937423e+06</td>\n",
       "      <td>0.957355</td>\n",
       "      <td>25.221790</td>\n",
       "      <td>0.078758</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1409</th>\n",
       "      <td>1409</td>\n",
       "      <td>1410</td>\n",
       "      <td>396.079392</td>\n",
       "      <td>0.319158</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.723583e+08</td>\n",
       "      <td>3.908278e+06</td>\n",
       "      <td>0.956741</td>\n",
       "      <td>25.409871</td>\n",
       "      <td>0.081155</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1503</th>\n",
       "      <td>1503</td>\n",
       "      <td>1504</td>\n",
       "      <td>421.562249</td>\n",
       "      <td>0.312677</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.492593e+08</td>\n",
       "      <td>3.910838e+06</td>\n",
       "      <td>0.956843</td>\n",
       "      <td>25.393242</td>\n",
       "      <td>0.093715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1597</th>\n",
       "      <td>1597</td>\n",
       "      <td>1598</td>\n",
       "      <td>447.009524</td>\n",
       "      <td>0.312402</td>\n",
       "      <td>1.601535e+09</td>\n",
       "      <td>1.842083e+08</td>\n",
       "      <td>3.919281e+06</td>\n",
       "      <td>0.957095</td>\n",
       "      <td>25.338539</td>\n",
       "      <td>0.075935</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1691</th>\n",
       "      <td>1691</td>\n",
       "      <td>1692</td>\n",
       "      <td>472.886071</td>\n",
       "      <td>0.295022</td>\n",
       "      <td>1.601536e+09</td>\n",
       "      <td>1.835840e+08</td>\n",
       "      <td>3.841241e+06</td>\n",
       "      <td>0.957189</td>\n",
       "      <td>25.853326</td>\n",
       "      <td>0.076193</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1785</th>\n",
       "      <td>1785</td>\n",
       "      <td>1786</td>\n",
       "      <td>498.379953</td>\n",
       "      <td>0.282333</td>\n",
       "      <td>1.601536e+09</td>\n",
       "      <td>1.895173e+08</td>\n",
       "      <td>3.910768e+06</td>\n",
       "      <td>0.955297</td>\n",
       "      <td>25.393693</td>\n",
       "      <td>0.073807</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1879</th>\n",
       "      <td>1879</td>\n",
       "      <td>1880</td>\n",
       "      <td>523.456978</td>\n",
       "      <td>0.287117</td>\n",
       "      <td>1.601536e+09</td>\n",
       "      <td>2.011922e+08</td>\n",
       "      <td>3.967425e+06</td>\n",
       "      <td>0.954857</td>\n",
       "      <td>25.031056</td>\n",
       "      <td>0.069525</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Unnamed: 0  _step    _runtime  Train loss    _timestamp  \\\n",
       "93            93     94   39.550379    0.567186  1.601535e+09   \n",
       "187          187    188   65.495241    0.464091  1.601535e+09   \n",
       "281          281    282   90.988820    0.345953  1.601535e+09   \n",
       "375          375    376  116.296699    0.401402  1.601535e+09   \n",
       "469          469    470  141.612891    0.387603  1.601535e+09   \n",
       "563          563    564  166.995147    0.330040  1.601535e+09   \n",
       "657          657    658  192.575849    0.411630  1.601535e+09   \n",
       "751          751    752  218.072084    0.302396  1.601535e+09   \n",
       "845          845    846  243.646919    0.312634  1.601535e+09   \n",
       "939          939    940  269.099007    0.295222  1.601535e+09   \n",
       "1033        1033   1034  294.760953    0.303964  1.601535e+09   \n",
       "1127        1127   1128  320.542846    0.296810  1.601535e+09   \n",
       "1221        1221   1222  345.306767    0.293732  1.601535e+09   \n",
       "1315        1315   1316  370.591070    0.319117  1.601535e+09   \n",
       "1409        1409   1410  396.079392    0.319158  1.601535e+09   \n",
       "1503        1503   1504  421.562249    0.312677  1.601535e+09   \n",
       "1597        1597   1598  447.009524    0.312402  1.601535e+09   \n",
       "1691        1691   1692  472.886071    0.295022  1.601536e+09   \n",
       "1785        1785   1786  498.379953    0.282333  1.601536e+09   \n",
       "1879        1879   1880  523.456978    0.287117  1.601536e+09   \n",
       "\n",
       "      validation/throughput  train/throughput  hit rate  train/epoch time  \\\n",
       "93             1.282039e+08      3.792690e+06  0.877452         26.184281   \n",
       "187            1.906263e+08      3.837037e+06  0.904970         25.881651   \n",
       "281            1.716930e+08      3.907019e+06  0.921195         25.418059   \n",
       "375            1.920201e+08      3.932814e+06  0.936242         25.251348   \n",
       "469            1.718439e+08      3.940515e+06  0.942972         25.202000   \n",
       "563            1.785528e+08      3.929361e+06  0.933188         25.273538   \n",
       "657            1.982143e+08      3.888742e+06  0.951449         25.537527   \n",
       "751            1.788413e+08      3.905803e+06  0.946171         25.425975   \n",
       "845            1.697787e+08      3.894316e+06  0.943311         25.500973   \n",
       "939            1.587469e+08      3.914726e+06  0.948828         25.368024   \n",
       "1033           1.758206e+08      3.891500e+06  0.948943         25.519430   \n",
       "1127           1.673070e+08      3.855847e+06  0.952308         25.755389   \n",
       "1221           1.703169e+08      4.027467e+06  0.953081         24.657892   \n",
       "1315           1.776053e+08      3.937423e+06  0.957355         25.221790   \n",
       "1409           1.723583e+08      3.908278e+06  0.956741         25.409871   \n",
       "1503           1.492593e+08      3.910838e+06  0.956843         25.393242   \n",
       "1597           1.842083e+08      3.919281e+06  0.957095         25.338539   \n",
       "1691           1.835840e+08      3.841241e+06  0.957189         25.853326   \n",
       "1785           1.895173e+08      3.910768e+06  0.955297         25.393693   \n",
       "1879           2.011922e+08      3.967425e+06  0.954857         25.031056   \n",
       "\n",
       "      validation/epoch time  \n",
       "93                 0.109106  \n",
       "187                0.073378  \n",
       "281                0.081470  \n",
       "375                0.072845  \n",
       "469                0.081398  \n",
       "563                0.078340  \n",
       "657                0.070569  \n",
       "751                0.078213  \n",
       "845                0.082388  \n",
       "939                0.088114  \n",
       "1033               0.079557  \n",
       "1127               0.083606  \n",
       "1221               0.082128  \n",
       "1315               0.078758  \n",
       "1409               0.081155  \n",
       "1503               0.093715  \n",
       "1597               0.075935  \n",
       "1691               0.076193  \n",
       "1785               0.073807  \n",
       "1879               0.069525  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "intmldf[intmldf['hit rate'].notnull()][:20]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "intml_hr = intmldf[intmldf['hit rate'].notnull()][:20]['hit rate'].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "none_hr = nonedf[nonedf['Test hit rate'].notnull()]['Test hit rate'].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(20):\n",
    "    intml_hr[i] = intml_hr[i]*100\n",
    "    none_hr[i] = none_hr[i]*100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "steps_hr = [i*94-1 for i in range(1,21)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "intml_loss_org = intmldf[intmldf['Train loss'].notnull()]['Train loss'][:1880].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "none_loss_org = nonedf[nonedf['Test loss'].notnull()]['Test loss'].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "steps_loss = [i for i in range(1880)]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Test Hit rate vs steps plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "ax = plt.subplot(1,1,1)\n",
    "ax.plot(steps_hr, none_hr, '-', linewidth=1.7, label=legends['nccl'], color=colors['nccl'])\n",
    "ax.plot(steps_hr, intml_hr, '-', linewidth=1.7, label=legends['intml'], color=colors['intml'])\n",
    "ax.set_xlabel(\"Steps\", fontsize=FONT_SIZE)\n",
    "ax.set_ylabel(\"Hit Rate @ 10\", fontsize=FONT_SIZE)\n",
    "ax.legend(frameon=True, fontsize=FONT_SIZE)\n",
    "#ax.grid(True)\n",
    "plt.savefig('NCF_hr.pdf', transparent=False, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Test loss vs steps plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "window_size = 10\n",
    "none_loss = []\n",
    "intml_loss = []\n",
    "for i in range(0, len(none_loss_org)-window_size+1, window_size):\n",
    "    intml_window = intml_loss_org[i:i+window_size]\n",
    "    none_window = none_loss_org[i:i+window_size]\n",
    "    intml_loss.append(sum(intml_window)/window_size)\n",
    "    none_loss.append(sum(none_window)/window_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "steps_loss = steps_loss[::10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (8,4)\n",
    "ax = plt.subplot(1,1,1)\n",
    "ax.plot(steps_loss, none_loss, '-', linewidth=1.7, label=legends['nccl'], color=colors['nccl'])\n",
    "ax.plot(steps_loss, intml_loss, '-', linewidth=1.7, label=legends['intml'], color=colors['intml'])\n",
    "ax.set_xlabel(\"Steps\", fontsize=FONT_SIZE)\n",
    "ax.set_ylabel(\"Train loss\", fontsize=FONT_SIZE)\n",
    "ax.legend(frameon=True, fontsize=FONT_SIZE)\n",
    "#ax.grid(True)\n",
    "plt.savefig('NCF_loss.pdf', transparent=False, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

